Associated production of prompt $J/\psi$ and $\mathit{\Upsilon}$ mesons in $pp$ collisions at $\sqrt{s}=13\,\mathrm{TeV}$

The associated production of prompt $J/\psi$ and $\mathit{\mathit{\Upsilon}}$ mesons in $pp$ collisions at a centre-of-mass energy of $\sqrt{s}=13\,\mathrm{TeV}$ is studied using LHCb data, corresponding to an integrated luminosity of $4\,\mathrm{fb}^{-1}$. The measurement is performed for $J/\psi$ ($\mathit{\Upsilon}$) mesons with a transverse momentum $p_{\mathrm{T}}<10\,(30)\,\mathrm{GeV}/c$ in the rapidity range $2.0<y<4.5$. In this kinematic range, the cross-section of the associated production of prompt $J/\psi$ and $\mathit{\Upsilon}(1S)$ mesons is measured to be $133 \pm 22 \pm 7 \pm 3 \, \mathrm{pb}$, with a significance of $7.9\,\sigma$, and that of prompt $J/\psi$ and $\mathit{\Upsilon}(2S)$ mesons to be $76\pm 21 \pm 4 \pm 7 \, \mathrm{pb}$, with a significance of $4.9\,\sigma$. The first uncertainty is statistical, the second systematic, and the third due to uncertainties on the used branching fractions. This is the first observation of the associated production of $J/\psi$ and $\mathit{\Upsilon}(1S)$ in proton-proton collisions. Differential cross-sections are measured as functions of variables that are sensitive to kinematic correlations between the $J/\psi$ and $\mathit{\Upsilon}(1S)$ mesons. The effective cross-sections of the associated production of prompt $J/\psi$ and $\mathit{\Upsilon}$ mesons are obtained and found to be compatible with measurements using other particle productions.

==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void data_Jpsi.pngdata_Jpsi.pdfdata_Jpsi.epsdata_Jpsi()
{
//=========Macro generated from canvas: c1/fitted Jpsi mass
//=========  (Tue May 23 00:19:03 2023) by ROOT version 6.26/06
   TCanvas *c1 = new TCanvas("c1", "fitted Jpsi mass",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(2971.084,-7.59642,3212.048,37.0884);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.12);
   c1->SetRightMargin(0.05);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_a786ea0__1 = new TH1D("frame_a786ea0__1","Jpsi mass fit",100,3000,3200);
   frame_a786ea0__1->SetBinContent(1,32.61992);
   frame_a786ea0__1->SetMaximum(32.61992);
   frame_a786ea0__1->SetEntries(1);
   frame_a786ea0__1->SetDirectory(0);
   frame_a786ea0__1->SetStats(0);
   frame_a786ea0__1->SetMarkerStyle(20);
   frame_a786ea0__1->GetXaxis()->SetNdivisions(505);
   frame_a786ea0__1->GetXaxis()->SetLabelFont(132);
   frame_a786ea0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_a786ea0__1->GetXaxis()->SetLabelSize(0);
   frame_a786ea0__1->GetXaxis()->SetTitleSize(0.072);
   frame_a786ea0__1->GetXaxis()->SetTickLength(0);
   frame_a786ea0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_a786ea0__1->GetXaxis()->SetTitleFont(132);
   frame_a786ea0__1->GetYaxis()->SetTitle("Candidates / (0.004 GeV/#it{c}^{2})");
   frame_a786ea0__1->GetYaxis()->SetLabelFont(132);
   frame_a786ea0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_a786ea0__1->GetYaxis()->SetLabelSize(0.06);
   frame_a786ea0__1->GetYaxis()->SetTitleSize(0.072);
   frame_a786ea0__1->GetYaxis()->SetTitleOffset(0.85);
   frame_a786ea0__1->GetYaxis()->SetTitleFont(132);
   frame_a786ea0__1->GetZaxis()->SetLabelFont(132);
   frame_a786ea0__1->GetZaxis()->SetLabelSize(0.06);
   frame_a786ea0__1->GetZaxis()->SetTitleSize(0.072);
   frame_a786ea0__1->GetZaxis()->SetTitleOffset(1);
   frame_a786ea0__1->GetZaxis()->SetTitleFont(132);
   frame_a786ea0__1->Draw("FUNC");
   
   Double_t B_Jpsi * B_Upsilon_fx1[104] = {
   2999.998,
   3000,
   3002,
   3004,
   3006,
   3008,
   3010,
   3012,
   3014,
   3016,
   3018,
   3020,
   3022,
   3024,
   3026,
   3028,
   3030,
   3032,
   3034,
   3036,
   3038,
   3040,
   3042,
   3044,
   3046,
   3048,
   3050,
   3052,
   3054,
   3056,
   3058,
   3060,
   3062,
   3064,
   3066,
   3068,
   3070,
   3072,
   3074,
   3076,
   3078,
   3080,
   3082,
   3084,
   3086,
   3088,
   3090,
   3092,
   3094,
   3096,
   3098,
   3100,
   3102,
   3104,
   3106,
   3108,
   3110,
   3112,
   3114,
   3116,
   3118,
   3120,
   3122,
   3124,
   3126,
   3128,
   3130,
   3132,
   3134,
   3136,
   3138,
   3140,
   3142,
   3144,
   3146,
   3148,
   3150,
   3152,
   3154,
   3156,
   3158,
   3160,
   3162,
   3164,
   3166,
   3168,
   3170,
   3172,
   3174,
   3176,
   3178,
   3180,
   3182,
   3184,
   3186,
   3188,
   3190,
   3192,
   3194,
   3196,
   3198,
   3200,
   3200,
   3200.002};
   Double_t B_Jpsi * B_Upsilon_fy1[104] = {
   0,
   1.94425,
   1.947148,
   1.950051,
   1.952958,
   1.955869,
   1.958785,
   1.961705,
   1.964629,
   1.967558,
   1.970491,
   1.973429,
   1.976371,
   1.979317,
   1.982267,
   1.985222,
   1.988182,
   1.991146,
   1.994114,
   1.997087,
   2.000064,
   2.003045,
   2.006031,
   2.009022,
   2.012017,
   2.015016,
   2.01802,
   2.021028,
   2.024041,
   2.027058,
   2.03008,
   2.033106,
   2.036137,
   2.039172,
   2.042212,
   2.045257,
   2.048306,
   2.051359,
   2.054417,
   2.05748,
   2.060547,
   2.063618,
   2.066695,
   2.069776,
   2.072861,
   2.075951,
   2.079046,
   2.082145,
   2.085249,
   2.088358,
   2.091471,
   2.094589,
   2.097711,
   2.100838,
   2.10397,
   2.107106,
   2.110247,
   2.113393,
   2.116544,
   2.119699,
   2.122859,
   2.126023,
   2.129193,
   2.132367,
   2.135546,
   2.138729,
   2.141917,
   2.14511,
   2.148308,
   2.151511,
   2.154718,
   2.15793,
   2.161147,
   2.164369,
   2.167595,
   2.170826,
   2.174062,
   2.177303,
   2.180549,
   2.1838,
   2.187055,
   2.190316,
   2.193581,
   2.196851,
   2.200126,
   2.203405,
   2.20669,
   2.20998,
   2.213274,
   2.216573,
   2.219878,
   2.223187,
   2.226501,
   2.22982,
   2.233144,
   2.236473,
   2.239807,
   2.243146,
   2.24649,
   2.249839,
   2.253193,
   2.256552,
   2.256552,
   0};
   TGraph *graph = new TGraph(104,B_Jpsi * B_Upsilon_fx1,B_Jpsi * B_Upsilon_fy1);
   graph->SetName("B_Jpsi * B_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#99cc99");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99cc99");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_JpsisPmUsPB_Upsilon1 = new TH1F("Graph_B_JpsisPmUsPB_Upsilon1","Projection of sum of signal and background PDF's",104,2979.998,3220.002);
   Graph_B_JpsisPmUsPB_Upsilon1->SetMinimum(0);
   Graph_B_JpsisPmUsPB_Upsilon1->SetMaximum(2.482207);
   Graph_B_JpsisPmUsPB_Upsilon1->SetDirectory(0);
   Graph_B_JpsisPmUsPB_Upsilon1->SetStats(0);
   Graph_B_JpsisPmUsPB_Upsilon1->SetMarkerStyle(20);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetNdivisions(505);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_JpsisPmUsPB_Upsilon1->GetXaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPB_Upsilon1->GetYaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPB_Upsilon1->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPB_Upsilon1->GetYaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPB_Upsilon1->GetYaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPB_Upsilon1->GetYaxis()->SetTitleOffset(1.05);
   Graph_B_JpsisPmUsPB_Upsilon1->GetYaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPB_Upsilon1->GetZaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPB_Upsilon1->GetZaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPB_Upsilon1->GetZaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPB_Upsilon1->GetZaxis()->SetTitleOffset(1);
   Graph_B_JpsisPmUsPB_Upsilon1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_Jpsi * B_Upsilon1);
   
   graph->Draw("f");
   
   Double_t S_Jpsi * S_Upsilon_fx2[114] = {
   2999.998,
   3000,
   3002,
   3004,
   3006,
   3008,
   3010,
   3012,
   3014,
   3016,
   3018,
   3020,
   3022,
   3024,
   3026,
   3028,
   3030,
   3032,
   3034,
   3036,
   3038,
   3040,
   3042,
   3044,
   3046,
   3048,
   3050,
   3052,
   3054,
   3056,
   3058,
   3060,
   3062,
   3064,
   3066,
   3068,
   3070,
   3072,
   3074,
   3076,
   3078,
   3080,
   3082,
   3084,
   3085,
   3086,
   3087,
   3088,
   3089,
   3090,
   3091,
   3092,
   3093,
   3094,
   3095,
   3096,
   3097,
   3098,
   3099,
   3100,
   3101,
   3102,
   3103,
   3104,
   3106,
   3108,
   3110,
   3112,
   3114,
   3116,
   3118,
   3120,
   3122,
   3124,
   3126,
   3128,
   3130,
   3132,
   3134,
   3136,
   3138,
   3140,
   3142,
   3144,
   3146,
   3148,
   3150,
   3152,
   3154,
   3156,
   3158,
   3160,
   3162,
   3164,
   3166,
   3168,
   3170,
   3172,
   3174,
   3176,
   3178,
   3180,
   3182,
   3184,
   3186,
   3188,
   3190,
   3192,
   3194,
   3196,
   3198,
   3200,
   3200,
   3200.002};
   Double_t S_Jpsi * S_Upsilon_fy2[114] = {
   0,
   0.1365164,
   0.1425768,
   0.1490516,
   0.1559795,
   0.1634038,
   0.1713733,
   0.1799427,
   0.1891741,
   0.1991376,
   0.209913,
   0.2215916,
   0.234278,
   0.2480933,
   0.2631785,
   0.2796995,
   0.2978544,
   0.317883,
   0.3400823,
   0.3648271,
   0.3926019,
   0.4240457,
   0.4600165,
   0.5016791,
   0.5506251,
   0.6090263,
   0.6798281,
   0.7669795,
   0.8756928,
   1.012723,
   1.186645,
   1.408119,
   1.69013,
   2.048239,
   2.496865,
   3.024309,
   3.629048,
   4.309664,
   5.059724,
   5.86688,
   6.712393,
   7.571246,
   8.412984,
   9.20331,
   9.567974,
   9.906365,
   10.21421,
   10.48751,
   10.7226,
   10.91628,
   11.06586,
   11.16921,
   11.22488,
   11.23205,
   11.19064,
   11.10123,
   10.96511,
   10.78418,
   10.561,
   10.29861,
   10.00055,
   9.670738,
   9.313369,
   8.932842,
   8.120328,
   7.268799,
   6.411426,
   5.576891,
   4.788055,
   4.061383,
   3.407058,
   2.829628,
   2.329003,
   1.901612,
   1.541551,
   1.24161,
   0.9941024,
   0.791469,
   0.6266757,
   0.4952031,
   0.3929037,
   0.3130906,
   0.2505507,
   0.2012936,
   0.1622858,
   0.1312282,
   0.1063771,
   0.08640512,
   0.07029521,
   0.05726155,
   0.04669168,
   0.03810405,
   0.03111697,
   0.02542586,
   0.02078631,
   0.01700135,
   0.01391174,
   0.01138843,
   0.00932664,
   0.007641218,
   0.006262876,
   0.005135201,
   0.004212233,
   0.003456509,
   0.002837478,
   0.002330217,
   0.001914381,
   0.001573359,
   0.001293583,
   0.001063963,
   0.0008754369,
   0.0007205894,
   0.0007205894,
   0};
   graph = new TGraph(114,S_Jpsi * S_Upsilon_fx2,S_Jpsi * S_Upsilon_fy2);
   graph->SetName("S_Jpsi * S_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_S_JpsisPmUsPS_Upsilon2 = new TH1F("Graph_S_JpsisPmUsPS_Upsilon2","Projection of sum of signal and background PDF's",114,2979.998,3220.002);
   Graph_S_JpsisPmUsPS_Upsilon2->SetMinimum(0);
   Graph_S_JpsisPmUsPS_Upsilon2->SetMaximum(12.35526);
   Graph_S_JpsisPmUsPS_Upsilon2->SetDirectory(0);
   Graph_S_JpsisPmUsPS_Upsilon2->SetStats(0);
   Graph_S_JpsisPmUsPS_Upsilon2->SetMarkerStyle(20);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetNdivisions(505);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetTitleOffset(0.95);
   Graph_S_JpsisPmUsPS_Upsilon2->GetXaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPS_Upsilon2->GetYaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPS_Upsilon2->GetYaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPS_Upsilon2->GetYaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPS_Upsilon2->GetYaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPS_Upsilon2->GetYaxis()->SetTitleOffset(1.05);
   Graph_S_JpsisPmUsPS_Upsilon2->GetYaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPS_Upsilon2->GetZaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPS_Upsilon2->GetZaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPS_Upsilon2->GetZaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPS_Upsilon2->GetZaxis()->SetTitleOffset(1);
   Graph_S_JpsisPmUsPS_Upsilon2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_S_Jpsi * S_Upsilon2);
   
   graph->Draw("f");
   
   Double_t data_fx3001[50] = {
   3002,
   3006,
   3010,
   3014,
   3018,
   3022,
   3026,
   3030,
   3034,
   3038,
   3042,
   3046,
   3050,
   3054,
   3058,
   3062,
   3066,
   3070,
   3074,
   3078,
   3082,
   3086,
   3090,
   3094,
   3098,
   3102,
   3106,
   3110,
   3114,
   3118,
   3122,
   3126,
   3130,
   3134,
   3138,
   3142,
   3146,
   3150,
   3154,
   3158,
   3162,
   3166,
   3170,
   3174,
   3178,
   3182,
   3186,
   3190,
   3194,
   3198};
   Double_t data_fy3001[50] = {
   1,
   4,
   0,
   2,
   3,
   3,
   4,
   2,
   2,
   2,
   5,
   6,
   2,
   4,
   1,
   6,
   10,
   8,
   13,
   12,
   10,
   22,
   20,
   18,
   25,
   24,
   14,
   19,
   7,
   8,
   6,
   6,
   7,
   1,
   4,
   3,
   3,
   3,
   0,
   1,
   4,
   5,
   4,
   2,
   0,
   2,
   5,
   4,
   3,
   6};
   Double_t data_felx3001[50] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3001[50] = {
   0.8272462,
   1.914339,
   0,
   1.291815,
   1.632705,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   2.379931,
   1.291815,
   1.914339,
   0.8272462,
   2.379931,
   3.108694,
   2.768386,
   3.558662,
   3.415266,
   3.108694,
   4.654502,
   4.434448,
   4.202887,
   4.966335,
   4.864612,
   3.6965,
   4.320219,
   2.58147,
   2.768386,
   2.379931,
   2.379931,
   2.58147,
   0.8272462,
   1.914339,
   1.632705,
   1.632705,
   1.632705,
   0,
   0.8272462,
   1.914339,
   2.159691,
   1.914339,
   1.291815,
   0,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   2.379931};
   Double_t data_fehx3001[50] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3001[50] = {
   2.299527,
   3.162753,
   1.147874,
   2.63786,
   2.918186,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   3.583642,
   2.63786,
   3.162753,
   2.299527,
   3.583642,
   4.26695,
   3.945142,
   4.697573,
   4.559819,
   4.26695,
   5.761366,
   5.546519,
   5.321007,
   6.066589,
   5.966932,
   4.830381,
   5.435196,
   3.770281,
   3.945142,
   3.583642,
   3.583642,
   3.770281,
   2.299527,
   3.162753,
   2.918186,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   3.162753,
   3.382473,
   3.162753,
   2.63786,
   1.147874,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of data_plot__Jpsi_M",100,2980,3220);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(34.17325);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(1.05);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t B_Jpsi * S_Upsilon_fx3[106] = {
   2997.998,
   2998,
   3000,
   3002,
   3004,
   3006,
   3008,
   3010,
   3012,
   3014,
   3016,
   3018,
   3020,
   3022,
   3024,
   3026,
   3028,
   3030,
   3032,
   3034,
   3036,
   3038,
   3040,
   3042,
   3044,
   3046,
   3048,
   3050,
   3052,
   3054,
   3056,
   3058,
   3060,
   3062,
   3064,
   3066,
   3068,
   3070,
   3072,
   3074,
   3076,
   3078,
   3080,
   3082,
   3084,
   3086,
   3088,
   3090,
   3092,
   3094,
   3096,
   3098,
   3100,
   3102,
   3104,
   3106,
   3108,
   3110,
   3112,
   3114,
   3116,
   3118,
   3120,
   3122,
   3124,
   3126,
   3128,
   3130,
   3132,
   3134,
   3136,
   3138,
   3140,
   3142,
   3144,
   3146,
   3148,
   3150,
   3152,
   3154,
   3156,
   3158,
   3160,
   3162,
   3164,
   3166,
   3168,
   3170,
   3172,
   3174,
   3176,
   3178,
   3180,
   3182,
   3184,
   3186,
   3188,
   3190,
   3192,
   3194,
   3196,
   3198,
   3200,
   3200,
   3202,
   3202.002};
   Double_t B_Jpsi * S_Upsilon_fy3[106] = {
   0,
   0.04484782,
   0.04484782,
   0.04642394,
   0.04805545,
   0.04974429,
   0.05149249,
   0.05330213,
   0.05517536,
   0.05711443,
   0.05912164,
   0.06119939,
   0.06335016,
   0.06557652,
   0.06788112,
   0.07026671,
   0.07273614,
   0.07529236,
   0.07793841,
   0.08067745,
   0.08351275,
   0.0864477,
   0.08948579,
   0.09263065,
   0.09588603,
   0.09925582,
   0.102744,
   0.1063548,
   0.1100925,
   0.1139616,
   0.1179666,
   0.1221124,
   0.1264039,
   0.1308462,
   0.1354446,
   0.1402046,
   0.1451319,
   0.1502324,
   0.1555121,
   0.1609774,
   0.1666347,
   0.1724909,
   0.1785529,
   0.1848279,
   0.1913234,
   0.1980472,
   0.2050073,
   0.212212,
   0.2196699,
   0.2273899,
   0.2353813,
   0.2436534,
   0.2522163,
   0.2610801,
   0.2702554,
   0.2797532,
   0.2895848,
   0.2997618,
   0.3102966,
   0.3212015,
   0.3324897,
   0.3441746,
   0.3562702,
   0.3687909,
   0.3817515,
   0.3951677,
   0.4090553,
   0.423431,
   0.438312,
   0.4537159,
   0.4696611,
   0.4861667,
   0.5032524,
   0.5209386,
   0.5392462,
   0.5581973,
   0.5778145,
   0.598121,
   0.6191412,
   0.6409001,
   0.6634236,
   0.6867388,
   0.7108733,
   0.735856,
   0.7617167,
   0.7884863,
   0.8161966,
   0.8448807,
   0.8745729,
   0.9053086,
   0.9371245,
   0.9700585,
   1.00415,
   1.039439,
   1.075969,
   1.113783,
   1.152925,
   1.193443,
   1.235385,
   1.278801,
   1.323743,
   1.370264,
   1.41842,
   1.41842,
   1.41842,
   0};
   graph = new TGraph(106,B_Jpsi * S_Upsilon_fx3,B_Jpsi * S_Upsilon_fy3);
   graph->SetName("B_Jpsi * S_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_JpsisPmUsPS_Upsilon3 = new TH1F("Graph_B_JpsisPmUsPS_Upsilon3","Projection of sum of signal and background PDF's",106,2977.598,3222.402);
   Graph_B_JpsisPmUsPS_Upsilon3->SetMinimum(0);
   Graph_B_JpsisPmUsPS_Upsilon3->SetMaximum(1.560262);
   Graph_B_JpsisPmUsPS_Upsilon3->SetDirectory(0);
   Graph_B_JpsisPmUsPS_Upsilon3->SetStats(0);
   Graph_B_JpsisPmUsPS_Upsilon3->SetMarkerStyle(20);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetNdivisions(505);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_JpsisPmUsPS_Upsilon3->GetXaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPS_Upsilon3->GetYaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPS_Upsilon3->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPS_Upsilon3->GetYaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPS_Upsilon3->GetYaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPS_Upsilon3->GetYaxis()->SetTitleOffset(1.05);
   Graph_B_JpsisPmUsPS_Upsilon3->GetYaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPS_Upsilon3->GetZaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPS_Upsilon3->GetZaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPS_Upsilon3->GetZaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPS_Upsilon3->GetZaxis()->SetTitleOffset(1);
   Graph_B_JpsisPmUsPS_Upsilon3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_Jpsi * S_Upsilon3);
   
   graph->Draw("l");
   
   Double_t S_Jpsi * B_Upsilon_fx4[116] = {
   2997.998,
   2998,
   3000,
   3002,
   3004,
   3006,
   3008,
   3010,
   3012,
   3014,
   3016,
   3018,
   3020,
   3022,
   3024,
   3026,
   3028,
   3030,
   3032,
   3034,
   3036,
   3038,
   3040,
   3042,
   3044,
   3046,
   3048,
   3050,
   3052,
   3054,
   3056,
   3058,
   3060,
   3062,
   3064,
   3066,
   3068,
   3070,
   3072,
   3074,
   3076,
   3078,
   3080,
   3082,
   3084,
   3085,
   3086,
   3087,
   3088,
   3089,
   3090,
   3091,
   3092,
   3093,
   3094,
   3095,
   3096,
   3097,
   3098,
   3099,
   3100,
   3101,
   3102,
   3103,
   3104,
   3106,
   3108,
   3110,
   3112,
   3114,
   3116,
   3118,
   3120,
   3122,
   3124,
   3126,
   3128,
   3130,
   3132,
   3134,
   3136,
   3138,
   3140,
   3142,
   3144,
   3146,
   3148,
   3150,
   3152,
   3154,
   3156,
   3158,
   3160,
   3162,
   3164,
   3166,
   3168,
   3170,
   3172,
   3174,
   3176,
   3178,
   3180,
   3182,
   3184,
   3186,
   3188,
   3190,
   3192,
   3194,
   3196,
   3198,
   3200,
   3200,
   3202,
   3202.002};
   Double_t S_Jpsi * B_Upsilon_fy4[116] = {
   0,
   0.1003776,
   0.1003776,
   0.1048337,
   0.1095945,
   0.1146884,
   0.1201473,
   0.1260071,
   0.1323081,
   0.1390957,
   0.1464216,
   0.1543446,
   0.1629316,
   0.1722596,
   0.1824177,
   0.1935095,
   0.2056571,
   0.219006,
   0.2337326,
   0.2500552,
   0.2682496,
   0.2886718,
   0.3117918,
   0.3382403,
   0.368874,
   0.4048629,
   0.447804,
   0.4998631,
   0.5639436,
   0.6438782,
   0.7446334,
   0.8725147,
   1.03536,
   1.242716,
   1.506027,
   1.835891,
   2.22371,
   2.668361,
   3.168804,
   3.720307,
   4.313792,
   4.935479,
   5.566976,
   6.185888,
   6.766997,
   7.035127,
   7.283939,
   7.510293,
   7.711242,
   7.884102,
   8.026511,
   8.136488,
   8.212482,
   8.253412,
   8.258689,
   8.22824,
   8.1625,
   8.062408,
   7.929381,
   7.765275,
   7.572347,
   7.353192,
   7.110687,
   6.847921,
   6.568129,
   5.970704,
   5.344593,
   4.714185,
   4.100569,
   3.520555,
   2.986248,
   2.505137,
   2.080565,
   1.712467,
   1.398215,
   1.133469,
   0.9129295,
   0.7309423,
   0.5819503,
   0.4607813,
   0.3641122,
   0.2888937,
   0.2302089,
   0.1842246,
   0.1480069,
   0.1193253,
   0.09648926,
   0.07821678,
   0.06353185,
   0.05168657,
   0.04210319,
   0.0343314,
   0.02801709,
   0.02287965,
   0.01869509,
   0.01528373,
   0.01250073,
   0.01022901,
   0.008373669,
   0.00685768,
   0.005618425,
   0.004604959,
   0.003775804,
   0.003097165,
   0.002541497,
   0.002086337,
   0.001713359,
   0.001407603,
   0.001156857,
   0.0009511437,
   0.0007823097,
   0.0006436901,
   0.000529834,
   0.000529834,
   0.000529834,
   0};
   graph = new TGraph(116,S_Jpsi * B_Upsilon_fx4,S_Jpsi * B_Upsilon_fy4);
   graph->SetName("S_Jpsi * B_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_S_JpsisPmUsPB_Upsilon4 = new TH1F("Graph_S_JpsisPmUsPB_Upsilon4","Projection of sum of signal and background PDF's",116,2977.598,3222.402);
   Graph_S_JpsisPmUsPB_Upsilon4->SetMinimum(0);
   Graph_S_JpsisPmUsPB_Upsilon4->SetMaximum(9.084558);
   Graph_S_JpsisPmUsPB_Upsilon4->SetDirectory(0);
   Graph_S_JpsisPmUsPB_Upsilon4->SetStats(0);
   Graph_S_JpsisPmUsPB_Upsilon4->SetMarkerStyle(20);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetNdivisions(505);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetTitleOffset(0.95);
   Graph_S_JpsisPmUsPB_Upsilon4->GetXaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPB_Upsilon4->GetYaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPB_Upsilon4->GetYaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPB_Upsilon4->GetYaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPB_Upsilon4->GetYaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPB_Upsilon4->GetYaxis()->SetTitleOffset(1.05);
   Graph_S_JpsisPmUsPB_Upsilon4->GetYaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPB_Upsilon4->GetZaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPB_Upsilon4->GetZaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPB_Upsilon4->GetZaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPB_Upsilon4->GetZaxis()->SetTitleOffset(1);
   Graph_S_JpsisPmUsPB_Upsilon4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_S_Jpsi * B_Upsilon4);
   
   graph->Draw("l");
   
   Double_t fitted signal_fx5[116] = {
   2997.998,
   2998,
   3000,
   3002,
   3004,
   3006,
   3008,
   3010,
   3012,
   3014,
   3016,
   3018,
   3020,
   3022,
   3024,
   3026,
   3028,
   3030,
   3032,
   3034,
   3036,
   3038,
   3040,
   3042,
   3044,
   3046,
   3048,
   3050,
   3052,
   3054,
   3056,
   3058,
   3060,
   3062,
   3064,
   3066,
   3068,
   3070,
   3072,
   3074,
   3076,
   3078,
   3080,
   3082,
   3084,
   3085,
   3086,
   3087,
   3088,
   3089,
   3090,
   3091,
   3092,
   3093,
   3094,
   3095,
   3096,
   3097,
   3098,
   3099,
   3100,
   3101,
   3102,
   3103,
   3104,
   3106,
   3108,
   3110,
   3112,
   3114,
   3116,
   3118,
   3120,
   3122,
   3124,
   3126,
   3128,
   3130,
   3132,
   3134,
   3136,
   3138,
   3140,
   3142,
   3144,
   3146,
   3148,
   3150,
   3152,
   3154,
   3156,
   3158,
   3160,
   3162,
   3164,
   3166,
   3168,
   3170,
   3172,
   3174,
   3176,
   3178,
   3180,
   3182,
   3184,
   3186,
   3188,
   3190,
   3192,
   3194,
   3196,
   3198,
   3200,
   3200,
   3202,
   3202.002};
   Double_t fitted signal_fy5[116] = {
   0,
   2.225992,
   2.225992,
   2.240983,
   2.256753,
   2.27337,
   2.290913,
   2.309468,
   2.329131,
   2.350014,
   2.372239,
   2.395948,
   2.421302,
   2.448485,
   2.477709,
   2.509222,
   2.543315,
   2.580335,
   2.6207,
   2.664929,
   2.713676,
   2.767785,
   2.828369,
   2.896919,
   2.975461,
   3.06676,
   3.17459,
   3.304066,
   3.462044,
   3.657574,
   3.902381,
   4.211352,
   4.602989,
   5.09983,
   5.728883,
   6.515173,
   7.438407,
   8.495947,
   9.685339,
   10.99543,
   12.40479,
   13.88091,
   15.38039,
   16.85039,
   18.23141,
   18.86908,
   19.46121,
   20.00041,
   20.47971,
   20.89278,
   21.23405,
   21.49885,
   21.68351,
   21.78548,
   21.80338,
   21.73704,
   21.58747,
   21.35691,
   21.04869,
   20.6672,
   20.21776,
   19.7065,
   19.14022,
   18.52619,
   17.87206,
   16.47476,
   15.01008,
   13.53562,
   12.10115,
   10.74635,
   9.49982,
   8.379229,
   7.392487,
   6.539453,
   5.813945,
   5.205733,
   4.702324,
   4.290393,
   3.956842,
   3.689481,
   3.480487,
   3.322682,
   3.204482,
   3.116861,
   3.052915,
   3.007404,
   2.976358,
   2.956777,
   2.946382,
   2.943431,
   2.946588,
   2.954817,
   2.96731,
   2.983433,
   3.002688,
   3.024682,
   3.049104,
   3.075712,
   3.104315,
   3.134767,
   3.166958,
   3.200804,
   3.236248,
   3.27325,
   3.311787,
   3.351851,
   3.393442,
   3.436572,
   3.481262,
   3.527536,
   3.575428,
   3.624976,
   3.676223,
   3.676223,
   3.676223,
   0};
   graph = new TGraph(116,fitted signal_fx5,fitted signal_fy5);
   graph->SetName("fitted signal");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fittedsPsignal5 = new TH1F("Graph_fittedsPsignal5","Projection of sum of signal and background PDF's",116,2977.598,3222.402);
   Graph_fittedsPsignal5->SetMinimum(0);
   Graph_fittedsPsignal5->SetMaximum(23.98372);
   Graph_fittedsPsignal5->SetDirectory(0);
   Graph_fittedsPsignal5->SetStats(0);
   Graph_fittedsPsignal5->SetMarkerStyle(20);
   Graph_fittedsPsignal5->GetXaxis()->SetNdivisions(505);
   Graph_fittedsPsignal5->GetXaxis()->SetLabelFont(132);
   Graph_fittedsPsignal5->GetXaxis()->SetLabelOffset(0.01);
   Graph_fittedsPsignal5->GetXaxis()->SetLabelSize(0.06);
   Graph_fittedsPsignal5->GetXaxis()->SetTitleSize(0.072);
   Graph_fittedsPsignal5->GetXaxis()->SetTitleOffset(0.95);
   Graph_fittedsPsignal5->GetXaxis()->SetTitleFont(132);
   Graph_fittedsPsignal5->GetYaxis()->SetLabelFont(132);
   Graph_fittedsPsignal5->GetYaxis()->SetLabelOffset(0.01);
   Graph_fittedsPsignal5->GetYaxis()->SetLabelSize(0.06);
   Graph_fittedsPsignal5->GetYaxis()->SetTitleSize(0.072);
   Graph_fittedsPsignal5->GetYaxis()->SetTitleOffset(1.05);
   Graph_fittedsPsignal5->GetYaxis()->SetTitleFont(132);
   Graph_fittedsPsignal5->GetZaxis()->SetLabelFont(132);
   Graph_fittedsPsignal5->GetZaxis()->SetLabelSize(0.06);
   Graph_fittedsPsignal5->GetZaxis()->SetTitleSize(0.072);
   Graph_fittedsPsignal5->GetZaxis()->SetTitleOffset(1);
   Graph_fittedsPsignal5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitted signal5);
   
   graph->Draw("l");
   
   Double_t data_fx3002[50] = {
   3002,
   3006,
   3010,
   3014,
   3018,
   3022,
   3026,
   3030,
   3034,
   3038,
   3042,
   3046,
   3050,
   3054,
   3058,
   3062,
   3066,
   3070,
   3074,
   3078,
   3082,
   3086,
   3090,
   3094,
   3098,
   3102,
   3106,
   3110,
   3114,
   3118,
   3122,
   3126,
   3130,
   3134,
   3138,
   3142,
   3146,
   3150,
   3154,
   3158,
   3162,
   3166,
   3170,
   3174,
   3178,
   3182,
   3186,
   3190,
   3194,
   3198};
   Double_t data_fy3002[50] = {
   1,
   4,
   0,
   2,
   3,
   3,
   4,
   2,
   2,
   2,
   5,
   6,
   2,
   4,
   1,
   6,
   10,
   8,
   13,
   12,
   10,
   22,
   20,
   18,
   25,
   24,
   14,
   19,
   7,
   8,
   6,
   6,
   7,
   1,
   4,
   3,
   3,
   3,
   0,
   1,
   4,
   5,
   4,
   2,
   0,
   2,
   5,
   4,
   3,
   6};
   Double_t data_felx3002[50] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fely3002[50] = {
   0.8272462,
   1.914339,
   0,
   1.291815,
   1.632705,
   1.632705,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   2.159691,
   2.379931,
   1.291815,
   1.914339,
   0.8272462,
   2.379931,
   3.108694,
   2.768386,
   3.558662,
   3.415266,
   3.108694,
   4.654502,
   4.434448,
   4.202887,
   4.966335,
   4.864612,
   3.6965,
   4.320219,
   2.58147,
   2.768386,
   2.379931,
   2.379931,
   2.58147,
   0.8272462,
   1.914339,
   1.632705,
   1.632705,
   1.632705,
   0,
   0.8272462,
   1.914339,
   2.159691,
   1.914339,
   1.291815,
   0,
   1.291815,
   2.159691,
   1.914339,
   1.632705,
   2.379931};
   Double_t data_fehx3002[50] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t data_fehy3002[50] = {
   2.299527,
   3.162753,
   1.147874,
   2.63786,
   2.918186,
   2.918186,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   3.382473,
   3.583642,
   2.63786,
   3.162753,
   2.299527,
   3.583642,
   4.26695,
   3.945142,
   4.697573,
   4.559819,
   4.26695,
   5.761366,
   5.546519,
   5.321007,
   6.066589,
   5.966932,
   4.830381,
   5.435196,
   3.770281,
   3.945142,
   3.583642,
   3.583642,
   3.770281,
   2.299527,
   3.162753,
   2.918186,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   3.162753,
   3.382473,
   3.162753,
   2.63786,
   1.147874,
   2.63786,
   3.382473,
   3.162753,
   2.918186,
   3.583642};
   grae = new TGraphAsymmErrors(50,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Jpsi_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","Histogram of data_plot__Jpsi_M",100,2980,3220);
   Graph_data3002->SetMinimum(0);
   Graph_data3002->SetMaximum(34.17325);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(1.05);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.69,0.38,0.98,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fitted signal","Total fit","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("S_Jpsi * S_Upsilon","#it{S_{J/#kern[-0.3]{#psi}}} #times #it{S}_{#it{#varUpsilon}}","f");

   ci = TColor::GetColor("#ff6666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_Jpsi * S_Upsilon","#it{B_{J/#kern[-0.3]{#psi}}} #times #it{S}_{#it{#varUpsilon}}","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("S_Jpsi * B_Upsilon","#it{S_{J/#kern[-0.3]{#psi}}} #times #it{B_{#varUpsilon}}","L");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_Jpsi * B_Upsilon","#it{B_{J/#kern[-0.3]{#psi}}} #times #it{B_{#varUpsilon}}","f");

   ci = TColor::GetColor("#99cc99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#99cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.7,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TGaxis *gaxis = new TGaxis(3000,0,3200,0,3,3.2,504,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.06);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.072);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("#it{m}(#it{J/#kern[-0.3]{#psi}}) [GeV/#it{c}^{2}]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   
   TH1D *frame_a786ea0__2 = new TH1D("frame_a786ea0__2","Jpsi mass fit",100,3000,3200);
   frame_a786ea0__2->SetBinContent(1,32.61992);
   frame_a786ea0__2->SetMaximum(32.61992);
   frame_a786ea0__2->SetEntries(1);
   frame_a786ea0__2->SetDirectory(0);
   frame_a786ea0__2->SetStats(0);
   frame_a786ea0__2->SetMarkerStyle(20);
   frame_a786ea0__2->GetXaxis()->SetNdivisions(505);
   frame_a786ea0__2->GetXaxis()->SetLabelFont(132);
   frame_a786ea0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_a786ea0__2->GetXaxis()->SetLabelSize(0);
   frame_a786ea0__2->GetXaxis()->SetTitleSize(0.072);
   frame_a786ea0__2->GetXaxis()->SetTickLength(0);
   frame_a786ea0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_a786ea0__2->GetXaxis()->SetTitleFont(132);
   frame_a786ea0__2->GetYaxis()->SetTitle("Candidates / (0.004 GeV/#it{c}^{2})");
   frame_a786ea0__2->GetYaxis()->SetLabelFont(132);
   frame_a786ea0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_a786ea0__2->GetYaxis()->SetLabelSize(0.06);
   frame_a786ea0__2->GetYaxis()->SetTitleSize(0.072);
   frame_a786ea0__2->GetYaxis()->SetTitleOffset(0.85);
   frame_a786ea0__2->GetYaxis()->SetTitleFont(132);
   frame_a786ea0__2->GetZaxis()->SetLabelFont(132);
   frame_a786ea0__2->GetZaxis()->SetLabelSize(0.06);
   frame_a786ea0__2->GetZaxis()->SetTitleSize(0.072);
   frame_a786ea0__2->GetZaxis()->SetTitleOffset(1);
   frame_a786ea0__2->GetZaxis()->SetTitleFont(132);
   frame_a786ea0__2->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void data_Upsilon.pdfdata_Upsilon.pngdata_Upsilon.epsdata_Upsilon()
{
//=========Macro generated from canvas: c2/fitted Upsilon mass
//=========  (Tue May 23 00:19:04 2023) by ROOT version 6.26/06
   TCanvas *c2 = new TCanvas("c2", "fitted Upsilon mass",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(8710.843,-10.24658,11120.48,50.0274);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.12);
   c2->SetRightMargin(0.05);
   c2->SetBottomMargin(0.17);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TH1D *frame_aa40c20__3 = new TH1D("frame_aa40c20__3","Upsilon mass fit",100,9000,11000);
   frame_aa40c20__3->SetBinContent(1,45.20832);
   frame_aa40c20__3->SetMaximum(44);
   frame_aa40c20__3->SetEntries(1);
   frame_aa40c20__3->SetDirectory(0);
   frame_aa40c20__3->SetStats(0);
   frame_aa40c20__3->SetMarkerStyle(20);
   frame_aa40c20__3->GetXaxis()->SetNdivisions(505);
   frame_aa40c20__3->GetXaxis()->SetLabelFont(132);
   frame_aa40c20__3->GetXaxis()->SetLabelOffset(0.01);
   frame_aa40c20__3->GetXaxis()->SetLabelSize(0);
   frame_aa40c20__3->GetXaxis()->SetTitleSize(0.072);
   frame_aa40c20__3->GetXaxis()->SetTickLength(0);
   frame_aa40c20__3->GetXaxis()->SetTitleOffset(0.95);
   frame_aa40c20__3->GetXaxis()->SetTitleFont(132);
   frame_aa40c20__3->GetYaxis()->SetTitle("Candidates / (0.04 GeV/#it{c}^{2})");
   frame_aa40c20__3->GetYaxis()->SetLabelFont(132);
   frame_aa40c20__3->GetYaxis()->SetLabelOffset(0.01);
   frame_aa40c20__3->GetYaxis()->SetLabelSize(0.06);
   frame_aa40c20__3->GetYaxis()->SetTitleSize(0.072);
   frame_aa40c20__3->GetYaxis()->SetTitleOffset(0.85);
   frame_aa40c20__3->GetYaxis()->SetTitleFont(132);
   frame_aa40c20__3->GetZaxis()->SetLabelFont(132);
   frame_aa40c20__3->GetZaxis()->SetLabelSize(0.06);
   frame_aa40c20__3->GetZaxis()->SetTitleSize(0.072);
   frame_aa40c20__3->GetZaxis()->SetTitleOffset(1);
   frame_aa40c20__3->GetZaxis()->SetTitleFont(132);
   frame_aa40c20__3->Draw("FUNC");
   
   Double_t B_Jpsi * B_Upsilon_fx6[104] = {
   8999.98,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9340,
   9360,
   9380,
   9400,
   9420,
   9440,
   9460,
   9480,
   9500,
   9520,
   9540,
   9560,
   9580,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9920,
   9940,
   9960,
   9980,
   10000,
   10020,
   10040,
   10060,
   10080,
   10100,
   10120,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10260,
   10280,
   10300,
   10320,
   10340,
   10360,
   10380,
   10400,
   10420,
   10440,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10720,
   10740,
   10760,
   10780,
   10800,
   10820,
   10840,
   10860,
   10880,
   10900,
   10920,
   10940,
   10960,
   10980,
   11000,
   11000,
   11000.02};
   Double_t B_Jpsi * B_Upsilon_fy6[104] = {
   0,
   1.497257,
   1.506861,
   1.516526,
   1.526253,
   1.536042,
   1.545894,
   1.555809,
   1.565788,
   1.575831,
   1.585938,
   1.59611,
   1.606348,
   1.616651,
   1.62702,
   1.637455,
   1.647958,
   1.658528,
   1.669165,
   1.679871,
   1.690646,
   1.701489,
   1.712403,
   1.723386,
   1.73444,
   1.745564,
   1.75676,
   1.768028,
   1.779368,
   1.790781,
   1.802267,
   1.813826,
   1.82546,
   1.837168,
   1.848952,
   1.860811,
   1.872746,
   1.884758,
   1.896846,
   1.909012,
   1.921257,
   1.93358,
   1.945981,
   1.958463,
   1.971024,
   1.983666,
   1.996389,
   2.009194,
   2.022081,
   2.03505,
   2.048103,
   2.061239,
   2.07446,
   2.087765,
   2.101156,
   2.114633,
   2.128196,
   2.141846,
   2.155584,
   2.16941,
   2.183324,
   2.197328,
   2.211421,
   2.225605,
   2.23988,
   2.254246,
   2.268705,
   2.283256,
   2.297901,
   2.312639,
   2.327473,
   2.342401,
   2.357425,
   2.372545,
   2.387762,
   2.403077,
   2.418491,
   2.434003,
   2.449614,
   2.465326,
   2.481138,
   2.497052,
   2.513068,
   2.529187,
   2.545409,
   2.561735,
   2.578165,
   2.594702,
   2.611344,
   2.628093,
   2.644949,
   2.661914,
   2.678987,
   2.69617,
   2.713463,
   2.730867,
   2.748382,
   2.76601,
   2.783751,
   2.801606,
   2.819575,
   2.83766,
   2.83766,
   0};
   TGraph *graph = new TGraph(104,B_Jpsi * B_Upsilon_fx6,B_Jpsi * B_Upsilon_fy6);
   graph->SetName("B_Jpsi * B_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#99cc99");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#99cc99");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_JpsisPmUsPB_Upsilon6 = new TH1F("Graph_B_JpsisPmUsPB_Upsilon6","Projection of sum of signal and background PDF's",104,8799.976,11200.02);
   Graph_B_JpsisPmUsPB_Upsilon6->SetMinimum(0);
   Graph_B_JpsisPmUsPB_Upsilon6->SetMaximum(3.121426);
   Graph_B_JpsisPmUsPB_Upsilon6->SetDirectory(0);
   Graph_B_JpsisPmUsPB_Upsilon6->SetStats(0);
   Graph_B_JpsisPmUsPB_Upsilon6->SetMarkerStyle(20);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetNdivisions(505);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_JpsisPmUsPB_Upsilon6->GetXaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPB_Upsilon6->GetYaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPB_Upsilon6->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPB_Upsilon6->GetYaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPB_Upsilon6->GetYaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPB_Upsilon6->GetYaxis()->SetTitleOffset(1.05);
   Graph_B_JpsisPmUsPB_Upsilon6->GetYaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPB_Upsilon6->GetZaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPB_Upsilon6->GetZaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPB_Upsilon6->GetZaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPB_Upsilon6->GetZaxis()->SetTitleOffset(1);
   Graph_B_JpsisPmUsPB_Upsilon6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_Jpsi * B_Upsilon6);
   
   graph->Draw("f");
   
   Double_t S_Jpsi * S_Upsilon_fx7[175] = {
   8999.98,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9330,
   9340,
   9350,
   9355,
   9360,
   9365,
   9370,
   9375,
   9380,
   9385,
   9390,
   9395,
   9400,
   9402.5,
   9405,
   9410,
   9420,
   9425,
   9430,
   9435,
   9437.5,
   9440,
   9442.5,
   9445,
   9447.5,
   9450,
   9452.5,
   9455,
   9457.5,
   9460,
   9462.5,
   9465,
   9467.5,
   9470,
   9472.5,
   9475,
   9477.5,
   9480,
   9482.5,
   9485,
   9490,
   9495,
   9500,
   9510,
   9515,
   9520,
   9525,
   9530,
   9535,
   9540,
   9545,
   9550,
   9555,
   9560,
   9565,
   9570,
   9580,
   9590,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9910,
   9920,
   9930,
   9940,
   9945,
   9950,
   9955,
   9960,
   9970,
   9980,
   9990,
   9995,
   10000,
   10005,
   10010,
   10015,
   10020,
   10025,
   10030,
   10035,
   10040,
   10045,
   10050,
   10060,
   10080,
   10090,
   10095,
   10100,
   10110,
   10120,
   10130,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10260,
   10270,
   10280,
   10290,
   10300,
   10320,
   10330,
   10340,
   10350,
   10360,
   10370,
   10380,
   10400,
   10420,
   10430,
   10440,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10720,
   10740,
   10760,
   10780,
   10800,
   10820,
   10840,
   10860,
   10880,
   10900,
   10920,
   10940,
   10960,
   10980,
   11000,
   11000,
   11000.02};
   Double_t S_Jpsi * S_Upsilon_fy7[175] = {
   0,
   0.1980008,
   0.2119032,
   0.2275163,
   0.2451505,
   0.2651921,
   0.2881278,
   0.3145775,
   0.3453428,
   0.3814752,
   0.4243781,
   0.4759617,
   0.5388846,
   0.6169467,
   0.7157914,
   0.8444896,
   1.020641,
   1.289238,
   1.492908,
   1.781941,
   2.207752,
   2.494466,
   2.845658,
   3.274796,
   3.796775,
   4.42765,
   5.184289,
   6.084043,
   7.144555,
   8.38395,
   9.821758,
   10.62207,
   11.48002,
   13.29181,
   17.08827,
   18.97207,
   20.7686,
   22.41599,
   23.16464,
   23.85353,
   24.47584,
   25.02531,
   25.49631,
   25.88393,
   26.18409,
   26.39361,
   26.51025,
   26.53275,
   26.46088,
   26.29542,
   26.03815,
   25.69182,
   25.26009,
   24.74749,
   24.15933,
   23.5016,
   22.78085,
   22.00413,
   20.31264,
   18.48851,
   16.59332,
   12.81741,
   11.03344,
   9.368522,
   7.870894,
   6.568955,
   5.450293,
   4.500046,
   3.701692,
   3.037853,
   2.49106,
   2.044423,
   1.682156,
   1.389941,
   0.9668446,
   0.6946599,
   0.5179733,
   0.321841,
   0.2288778,
   0.1837891,
   0.1640858,
   0.159151,
   0.1635945,
   0.1747616,
   0.1915941,
   0.214088,
   0.243097,
   0.2804227,
   0.3294296,
   0.3974127,
   0.5037465,
   0.7019734,
   0.8714293,
   1.120149,
   1.481569,
   1.99482,
   2.321478,
   2.70197,
   3.141812,
   3.646973,
   4.84735,
   6.151883,
   7.427231,
   8.008536,
   8.527145,
   8.965347,
   9.307542,
   9.541167,
   9.657468,
   9.652053,
   9.52517,
   9.28169,
   8.930801,
   8.485429,
   7.961445,
   6.750152,
   4.184403,
   3.069485,
   2.599592,
   2.190836,
   1.539377,
   1.075663,
   0.7575125,
   0.5458926,
   0.3210145,
   0.2336728,
   0.2104994,
   0.2323761,
   0.3160224,
   0.5142737,
   0.6823763,
   0.9129408,
   1.219125,
   1.605779,
   2.439326,
   2.801776,
   3.069004,
   3.205465,
   3.192112,
   3.030769,
   2.743693,
   1.949997,
   1.147731,
   0.8286042,
   0.584969,
   0.2790004,
   0.1323117,
   0.06622055,
   0.03570595,
   0.02035521,
   0.01195276,
   0.007120245,
   0.0042778,
   0.002587607,
   0.001575135,
   0.0009646926,
   0.0005943536,
   0.0003683184,
   0.0002295434,
   0.0001438506,
   9.063754e-05,
   5.741176e-05,
   3.655425e-05,
   2.33921e-05,
   1.504341e-05,
   9.721257e-06,
   6.311785e-06,
   4.117104e-06,
   2.697732e-06,
   1.775546e-06,
   1.173685e-06,
   7.791456e-07,
   5.19393e-07,
   5.19393e-07,
   0};
   graph = new TGraph(175,S_Jpsi * S_Upsilon_fx7,S_Jpsi * S_Upsilon_fy7);
   graph->SetName("S_Jpsi * S_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");

   ci = TColor::GetColor("#ff6666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff6666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_S_JpsisPmUsPS_Upsilon7 = new TH1F("Graph_S_JpsisPmUsPS_Upsilon7","Projection of sum of signal and background PDF's",175,8799.976,11200.02);
   Graph_S_JpsisPmUsPS_Upsilon7->SetMinimum(0);
   Graph_S_JpsisPmUsPS_Upsilon7->SetMaximum(29.18603);
   Graph_S_JpsisPmUsPS_Upsilon7->SetDirectory(0);
   Graph_S_JpsisPmUsPS_Upsilon7->SetStats(0);
   Graph_S_JpsisPmUsPS_Upsilon7->SetMarkerStyle(20);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetNdivisions(505);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetTitleOffset(0.95);
   Graph_S_JpsisPmUsPS_Upsilon7->GetXaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPS_Upsilon7->GetYaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPS_Upsilon7->GetYaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPS_Upsilon7->GetYaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPS_Upsilon7->GetYaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPS_Upsilon7->GetYaxis()->SetTitleOffset(1.05);
   Graph_S_JpsisPmUsPS_Upsilon7->GetYaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPS_Upsilon7->GetZaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPS_Upsilon7->GetZaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPS_Upsilon7->GetZaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPS_Upsilon7->GetZaxis()->SetTitleOffset(1);
   Graph_S_JpsisPmUsPS_Upsilon7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_S_Jpsi * S_Upsilon7);
   
   graph->Draw("f");
   
   Double_t data_fx3003[50] = {
   9020,
   9060,
   9100,
   9140,
   9180,
   9220,
   9260,
   9300,
   9340,
   9380,
   9420,
   9460,
   9500,
   9540,
   9580,
   9620,
   9660,
   9700,
   9740,
   9780,
   9820,
   9860,
   9900,
   9940,
   9980,
   10020,
   10060,
   10100,
   10140,
   10180,
   10220,
   10260,
   10300,
   10340,
   10380,
   10420,
   10460,
   10500,
   10540,
   10580,
   10620,
   10660,
   10700,
   10740,
   10780,
   10820,
   10860,
   10900,
   10940,
   10980};
   Double_t data_fy3003[50] = {
   6,
   6,
   7,
   6,
   6,
   8,
   5,
   6,
   10,
   12,
   19,
   36,
   23,
   11,
   5,
   2,
   6,
   6,
   1,
   3,
   2,
   2,
   4,
   8,
   14,
   11,
   7,
   3,
   6,
   2,
   6,
   7,
   6,
   5,
   12,
   3,
   2,
   3,
   2,
   2,
   4,
   1,
   7,
   4,
   2,
   8,
   5,
   2,
   1,
   1};
   Double_t data_felx3003[50] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t data_fely3003[50] = {
   2.379931,
   2.379931,
   2.58147,
   2.379931,
   2.379931,
   2.768386,
   2.159691,
   2.379931,
   3.108694,
   3.415266,
   4.320219,
   5.971996,
   4.760717,
   3.265579,
   2.159691,
   1.291815,
   2.379931,
   2.379931,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   2.768386,
   3.6965,
   3.265579,
   2.58147,
   1.632705,
   2.379931,
   1.291815,
   2.379931,
   2.58147,
   2.379931,
   2.159691,
   3.415266,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   2.58147,
   1.914339,
   1.291815,
   2.768386,
   2.159691,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t data_fehx3003[50] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t data_fehy3003[50] = {
   3.583642,
   3.583642,
   3.770281,
   3.583642,
   3.583642,
   3.945142,
   3.382473,
   3.583642,
   4.26695,
   4.559819,
   5.435196,
   7.055545,
   5.865235,
   4.416521,
   3.382473,
   2.63786,
   3.583642,
   3.583642,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   3.945142,
   4.830381,
   4.416521,
   3.770281,
   2.918186,
   3.583642,
   2.63786,
   3.583642,
   3.770281,
   3.583642,
   3.382473,
   4.559819,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.770281,
   3.162753,
   2.63786,
   3.945142,
   3.382473,
   2.63786,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3003,data_fy3003,data_felx3003,data_fehx3003,data_fely3003,data_fehy3003);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Upsilon_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3003 = new TH1F("Graph_data3003","Histogram of data_plot__Upsilon_M",100,8800,11200);
   Graph_data3003->SetMinimum(0.1554784);
   Graph_data3003->SetMaximum(47.34382);
   Graph_data3003->SetDirectory(0);
   Graph_data3003->SetStats(0);
   Graph_data3003->SetMarkerStyle(20);
   Graph_data3003->GetXaxis()->SetNdivisions(505);
   Graph_data3003->GetXaxis()->SetLabelFont(132);
   Graph_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_data3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3003->GetXaxis()->SetTitleFont(132);
   Graph_data3003->GetYaxis()->SetLabelFont(132);
   Graph_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_data3003->GetYaxis()->SetTitleOffset(1.05);
   Graph_data3003->GetYaxis()->SetTitleFont(132);
   Graph_data3003->GetZaxis()->SetLabelFont(132);
   Graph_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_data3003->GetZaxis()->SetTitleOffset(1);
   Graph_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3003);
   
   grae->Draw("p");
   
   Double_t B_Jpsi * S_Upsilon_fx8[181] = {
   8979.98,
   8980,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9330,
   9340,
   9350,
   9355,
   9360,
   9365,
   9370,
   9375,
   9380,
   9385,
   9390,
   9395,
   9400,
   9402.5,
   9405,
   9410,
   9420,
   9425,
   9430,
   9435,
   9437.5,
   9440,
   9442.5,
   9445,
   9447.5,
   9450,
   9452.5,
   9455,
   9457.5,
   9460,
   9462.5,
   9465,
   9467.5,
   9470,
   9472.5,
   9475,
   9477.5,
   9480,
   9482.5,
   9485,
   9490,
   9495,
   9500,
   9510,
   9515,
   9520,
   9525,
   9530,
   9535,
   9540,
   9545,
   9550,
   9555,
   9560,
   9565,
   9570,
   9580,
   9590,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9920,
   9940,
   9960,
   9980,
   10000,
   10020,
   10040,
   10060,
   10080,
   10100,
   10120,
   10140,
   10160,
   10180,
   10200,
   10220,
   10230,
   10240,
   10250,
   10255,
   10260,
   10265,
   10270,
   10275,
   10280,
   10285,
   10290,
   10295,
   10300,
   10320,
   10325,
   10330,
   10335,
   10340,
   10345,
   10350,
   10355,
   10360,
   10365,
   10370,
   10375,
   10380,
   10385,
   10390,
   10400,
   10410,
   10415,
   10420,
   10425,
   10430,
   10435,
   10440,
   10445,
   10450,
   10455,
   10460,
   10470,
   10480,
   10490,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10720,
   10740,
   10760,
   10780,
   10800,
   10820,
   10840,
   10860,
   10880,
   10900,
   10920,
   10940,
   10960,
   10980,
   11000,
   11000,
   11020,
   11020.02};
   Double_t B_Jpsi * S_Upsilon_fy8[181] = {
   0,
   0.02987707,
   0.02987707,
   0.03195436,
   0.03428801,
   0.03692468,
   0.0399225,
   0.04335474,
   0.04731481,
   0.05192346,
   0.05733923,
   0.06377375,
   0.0715152,
   0.08096476,
   0.09269607,
   0.1075612,
   0.12693,
   0.1534613,
   0.1939532,
   0.2246782,
   0.2683002,
   0.3325889,
   0.3758856,
   0.4289253,
   0.493743,
   0.5725899,
   0.6678918,
   0.7821979,
   0.9181301,
   1.078355,
   1.265611,
   1.482849,
   1.60377,
   1.733401,
   2.007152,
   2.580776,
   2.865405,
   3.136845,
   3.385747,
   3.498856,
   3.602933,
   3.69695,
   3.779959,
   3.851109,
   3.909658,
   3.954991,
   3.986625,
   4.004223,
   4.007596,
   3.996706,
   3.971673,
   3.932765,
   3.880398,
   3.815126,
   3.737633,
   3.64872,
   3.549292,
   3.440342,
   3.322934,
   3.067252,
   2.791524,
   2.505056,
   1.934298,
   1.664629,
   1.412948,
   1.186545,
   0.9897116,
   0.8205711,
   0.6768778,
   0.556135,
   0.4557163,
   0.3729816,
   0.3053786,
   0.2505214,
   0.2062461,
   0.142063,
   0.1006665,
   0.07368087,
   0.04340162,
   0.02860333,
   0.02090553,
   0.0168782,
   0.01487583,
   0.01402948,
   0.0138649,
   0.01412207,
   0.01466039,
   0.01540748,
   0.01633181,
   0.01742974,
   0.01872602,
   0.02029988,
   0.02236537,
   0.02542142,
   0.03037903,
   0.03847239,
   0.0500269,
   0.06142769,
   0.06857933,
   0.06928863,
   0.06518556,
   0.0604308,
   0.05882953,
   0.06184608,
   0.06885307,
   0.07954607,
   0.09472168,
   0.1175503,
   0.1572668,
   0.1898798,
   0.2371051,
   0.3056792,
   0.3505509,
   0.4040356,
   0.4673803,
   0.541867,
   0.6287945,
   0.7294736,
   0.8452519,
   0.9775903,
   1.12799,
   1.290226,
   1.963354,
   2.117087,
   2.255905,
   2.375401,
   2.471616,
   2.541253,
   2.58187,
   2.592021,
   2.571341,
   2.520571,
   2.441511,
   2.336915,
   2.210328,
   2.06589,
   1.908106,
   1.570971,
   1.233816,
   1.074352,
   0.924633,
   0.7880485,
   0.6675257,
   0.5622697,
   0.4712395,
   0.3932546,
   0.3270458,
   0.2713063,
   0.2247389,
   0.1542101,
   0.106567,
   0.0746947,
   0.05332915,
   0.02875192,
   0.01638948,
   0.009623331,
   0.005732189,
   0.003443604,
   0.002082843,
   0.001267768,
   0.0007763773,
   0.000478287,
   0.0002963636,
   0.0001846809,
   0.0001157237,
   7.29072e-05,
   4.617558e-05,
   2.939656e-05,
   1.88093e-05,
   1.209462e-05,
   7.814633e-06,
   5.073133e-06,
   3.308654e-06,
   2.167661e-06,
   1.426445e-06,
   9.427635e-07,
   6.257425e-07,
   4.170578e-07,
   4.170578e-07,
   4.170578e-07,
   0};
   graph = new TGraph(181,B_Jpsi * S_Upsilon_fx8,B_Jpsi * S_Upsilon_fy8);
   graph->SetName("B_Jpsi * S_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_B_JpsisPmUsPS_Upsilon8 = new TH1F("Graph_B_JpsisPmUsPS_Upsilon8","Projection of sum of signal and background PDF's",181,8775.976,11224.02);
   Graph_B_JpsisPmUsPS_Upsilon8->SetMinimum(0);
   Graph_B_JpsisPmUsPS_Upsilon8->SetMaximum(4.408355);
   Graph_B_JpsisPmUsPS_Upsilon8->SetDirectory(0);
   Graph_B_JpsisPmUsPS_Upsilon8->SetStats(0);
   Graph_B_JpsisPmUsPS_Upsilon8->SetMarkerStyle(20);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetNdivisions(505);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetTitleOffset(0.95);
   Graph_B_JpsisPmUsPS_Upsilon8->GetXaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPS_Upsilon8->GetYaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPS_Upsilon8->GetYaxis()->SetLabelOffset(0.01);
   Graph_B_JpsisPmUsPS_Upsilon8->GetYaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPS_Upsilon8->GetYaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPS_Upsilon8->GetYaxis()->SetTitleOffset(1.05);
   Graph_B_JpsisPmUsPS_Upsilon8->GetYaxis()->SetTitleFont(132);
   Graph_B_JpsisPmUsPS_Upsilon8->GetZaxis()->SetLabelFont(132);
   Graph_B_JpsisPmUsPS_Upsilon8->GetZaxis()->SetLabelSize(0.06);
   Graph_B_JpsisPmUsPS_Upsilon8->GetZaxis()->SetTitleSize(0.072);
   Graph_B_JpsisPmUsPS_Upsilon8->GetZaxis()->SetTitleOffset(1);
   Graph_B_JpsisPmUsPS_Upsilon8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_B_Jpsi * S_Upsilon8);
   
   graph->Draw("l");
   
   Double_t S_Jpsi * B_Upsilon_fx9[106] = {
   8979.98,
   8980,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9340,
   9360,
   9380,
   9400,
   9420,
   9440,
   9460,
   9480,
   9500,
   9520,
   9540,
   9560,
   9580,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9920,
   9940,
   9960,
   9980,
   10000,
   10020,
   10040,
   10060,
   10080,
   10100,
   10120,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10260,
   10280,
   10300,
   10320,
   10340,
   10360,
   10380,
   10400,
   10420,
   10440,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10720,
   10740,
   10760,
   10780,
   10800,
   10820,
   10840,
   10860,
   10880,
   10900,
   10920,
   10940,
   10960,
   10980,
   11000,
   11000,
   11020,
   11020.02};
   Double_t S_Jpsi * B_Upsilon_fy9[106] = {
   0,
   4.946254,
   4.946254,
   4.814208,
   4.685688,
   4.560598,
   4.438847,
   4.320347,
   4.20501,
   4.092753,
   3.983492,
   3.877148,
   3.773643,
   3.672901,
   3.574849,
   3.479414,
   3.386527,
   3.29612,
   3.208126,
   3.122482,
   3.039123,
   2.95799,
   2.879023,
   2.802165,
   2.727358,
   2.654548,
   2.583681,
   2.514707,
   2.447574,
   2.382233,
   2.318637,
   2.256738,
   2.196492,
   2.137854,
   2.080781,
   2.025233,
   1.971167,
   1.918544,
   1.867326,
   1.817476,
   1.768956,
   1.721732,
   1.675768,
   1.631032,
   1.587489,
   1.54511,
   1.503861,
   1.463714,
   1.424638,
   1.386606,
   1.349589,
   1.31356,
   1.278493,
   1.244362,
   1.211142,
   1.17881,
   1.14734,
   1.11671,
   1.086898,
   1.057882,
   1.029641,
   1.002154,
   0.9753999,
   0.9493605,
   0.9240162,
   0.8993485,
   0.8753394,
   0.8519712,
   0.8292268,
   0.8070896,
   0.7855435,
   0.7645725,
   0.7441613,
   0.7242951,
   0.7049592,
   0.6861395,
   0.6678222,
   0.6499939,
   0.6326416,
   0.6157525,
   0.5993142,
   0.5833148,
   0.5677426,
   0.552586,
   0.5378341,
   0.523476,
   0.5095012,
   0.4958995,
   0.4826609,
   0.4697757,
   0.4572345,
   0.4450281,
   0.4331475,
   0.4215842,
   0.4103295,
   0.3993753,
   0.3887135,
   0.3783363,
   0.3682362,
   0.3584057,
   0.3488376,
   0.339525,
   0.330461,
   0.330461,
   0.330461,
   0};
   graph = new TGraph(106,S_Jpsi * B_Upsilon_fx9,S_Jpsi * B_Upsilon_fy9);
   graph->SetName("S_Jpsi * B_Upsilon");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_S_JpsisPmUsPB_Upsilon9 = new TH1F("Graph_S_JpsisPmUsPB_Upsilon9","Projection of sum of signal and background PDF's",106,8775.976,11224.02);
   Graph_S_JpsisPmUsPB_Upsilon9->SetMinimum(0);
   Graph_S_JpsisPmUsPB_Upsilon9->SetMaximum(5.44088);
   Graph_S_JpsisPmUsPB_Upsilon9->SetDirectory(0);
   Graph_S_JpsisPmUsPB_Upsilon9->SetStats(0);
   Graph_S_JpsisPmUsPB_Upsilon9->SetMarkerStyle(20);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetNdivisions(505);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetTitleOffset(0.95);
   Graph_S_JpsisPmUsPB_Upsilon9->GetXaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPB_Upsilon9->GetYaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPB_Upsilon9->GetYaxis()->SetLabelOffset(0.01);
   Graph_S_JpsisPmUsPB_Upsilon9->GetYaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPB_Upsilon9->GetYaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPB_Upsilon9->GetYaxis()->SetTitleOffset(1.05);
   Graph_S_JpsisPmUsPB_Upsilon9->GetYaxis()->SetTitleFont(132);
   Graph_S_JpsisPmUsPB_Upsilon9->GetZaxis()->SetLabelFont(132);
   Graph_S_JpsisPmUsPB_Upsilon9->GetZaxis()->SetLabelSize(0.06);
   Graph_S_JpsisPmUsPB_Upsilon9->GetZaxis()->SetTitleSize(0.072);
   Graph_S_JpsisPmUsPB_Upsilon9->GetZaxis()->SetTitleOffset(1);
   Graph_S_JpsisPmUsPB_Upsilon9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_S_Jpsi * B_Upsilon9);
   
   graph->Draw("l");
   
   Double_t fitted signal_fx10[179] = {
   8979.98,
   8980,
   9000,
   9020,
   9040,
   9060,
   9080,
   9100,
   9120,
   9140,
   9160,
   9180,
   9200,
   9220,
   9240,
   9260,
   9280,
   9300,
   9320,
   9330,
   9340,
   9350,
   9355,
   9360,
   9365,
   9370,
   9375,
   9380,
   9385,
   9390,
   9395,
   9400,
   9402.5,
   9405,
   9410,
   9420,
   9425,
   9430,
   9435,
   9437.5,
   9440,
   9442.5,
   9445,
   9447.5,
   9450,
   9452.5,
   9455,
   9457.5,
   9460,
   9462.5,
   9465,
   9467.5,
   9470,
   9472.5,
   9475,
   9477.5,
   9480,
   9482.5,
   9485,
   9490,
   9495,
   9500,
   9510,
   9515,
   9520,
   9525,
   9530,
   9535,
   9540,
   9545,
   9550,
   9555,
   9560,
   9565,
   9570,
   9580,
   9590,
   9600,
   9620,
   9640,
   9660,
   9680,
   9700,
   9720,
   9740,
   9760,
   9780,
   9800,
   9820,
   9840,
   9860,
   9880,
   9900,
   9910,
   9920,
   9930,
   9940,
   9950,
   9955,
   9960,
   9970,
   9980,
   9990,
   10000,
   10005,
   10010,
   10015,
   10020,
   10025,
   10030,
   10035,
   10040,
   10045,
   10050,
   10060,
   10080,
   10090,
   10100,
   10110,
   10120,
   10130,
   10140,
   10160,
   10180,
   10200,
   10220,
   10240,
   10250,
   10260,
   10270,
   10280,
   10290,
   10300,
   10320,
   10330,
   10340,
   10345,
   10350,
   10355,
   10360,
   10370,
   10380,
   10390,
   10400,
   10420,
   10430,
   10440,
   10450,
   10460,
   10480,
   10500,
   10520,
   10540,
   10560,
   10580,
   10600,
   10620,
   10640,
   10660,
   10680,
   10700,
   10720,
   10740,
   10760,
   10780,
   10800,
   10820,
   10840,
   10860,
   10880,
   10900,
   10920,
   10940,
   10960,
   10980,
   11000,
   11000,
   11020,
   11020.02};
   Double_t fitted signal_fy10[179] = {
   0,
   6.67139,
   6.67139,
   6.564927,
   6.464018,
   6.368926,
   6.280004,
   6.197724,
   6.122712,
   6.055807,
   5.998137,
   5.951238,
   5.91723,
   5.899098,
   5.901142,
   5.929786,
   5.995402,
   6.11818,
   6.349846,
   6.546438,
   6.841888,
   7.295372,
   7.607292,
   7.993578,
   8.469731,
   9.052897,
   9.761556,
   10.61512,
   11.63357,
   12.83721,
   14.2469,
   15.88512,
   16.79799,
   17.77724,
   19.84623,
   24.18362,
   26.33589,
   28.38784,
   30.26825,
   31.12211,
   31.9072,
   32.6157,
   33.24039,
   33.77476,
   34.2132,
   34.55099,
   34.78447,
   34.91107,
   34.92933,
   34.839,
   34.64096,
   34.33727,
   33.93108,
   33.42663,
   32.82912,
   32.14466,
   31.38013,
   30.54311,
   29.64169,
   27.68001,
   25.56577,
   23.36985,
   18.99501,
   16.92746,
   14.99707,
   13.25937,
   11.74704,
   10.44579,
   9.338525,
   8.406214,
   7.628854,
   6.986337,
   6.459219,
   6.029327,
   5.680179,
   5.167912,
   4.829775,
   4.601972,
   4.328556,
   4.175431,
   4.078879,
   4.012941,
   3.965317,
   3.929708,
   3.902949,
   3.883685,
   3.871737,
   3.867852,
   3.873768,
   3.892812,
   3.932272,
   4.011574,
   4.184442,
   4.341977,
   4.579403,
   4.930279,
   5.433886,
   6.132447,
   6.568442,
   7.070085,
   8.264386,
   9.563573,
   10.83381,
   11.9283,
   12.36351,
   12.70245,
   12.93249,
   13.04487,
   13.03517,
   12.90364,
   12.65518,
   12.299,
   11.84808,
   11.31836,
   10.0953,
   7.506807,
   6.381854,
   5.494572,
   4.835886,
   4.366253,
   4.043396,
   3.828212,
   3.599611,
   3.513872,
   3.500777,
   3.550425,
   3.702749,
   3.846077,
   4.057538,
   4.358558,
   4.772,
   5.321755,
   6.016682,
   7.515162,
   8.166331,
   8.645611,
   8.799709,
   8.888837,
   8.909752,
   8.861636,
   8.567311,
   8.046066,
   7.365823,
   6.607531,
   5.154084,
   4.575664,
   4.133713,
   3.808663,
   3.577641,
   3.309778,
   3.188034,
   3.131102,
   3.102111,
   3.086216,
   3.077305,
   3.072516,
   3.070324,
   3.069864,
   3.070626,
   3.072309,
   3.07473,
   3.077777,
   3.081379,
   3.085491,
   3.090081,
   3.095127,
   3.100613,
   3.106527,
   3.112856,
   3.119592,
   3.126726,
   3.134251,
   3.14216,
   3.150446,
   3.159102,
   3.168122,
   3.168122,
   3.168122,
   0};
   graph = new TGraph(179,fitted signal_fx10,fitted signal_fy10);
   graph->SetName("fitted signal");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fittedsPsignal10 = new TH1F("Graph_fittedsPsignal10","Projection of sum of signal and background PDF's",179,8775.976,11224.02);
   Graph_fittedsPsignal10->SetMinimum(0);
   Graph_fittedsPsignal10->SetMaximum(38.42227);
   Graph_fittedsPsignal10->SetDirectory(0);
   Graph_fittedsPsignal10->SetStats(0);
   Graph_fittedsPsignal10->SetMarkerStyle(20);
   Graph_fittedsPsignal10->GetXaxis()->SetNdivisions(505);
   Graph_fittedsPsignal10->GetXaxis()->SetLabelFont(132);
   Graph_fittedsPsignal10->GetXaxis()->SetLabelOffset(0.01);
   Graph_fittedsPsignal10->GetXaxis()->SetLabelSize(0.06);
   Graph_fittedsPsignal10->GetXaxis()->SetTitleSize(0.072);
   Graph_fittedsPsignal10->GetXaxis()->SetTitleOffset(0.95);
   Graph_fittedsPsignal10->GetXaxis()->SetTitleFont(132);
   Graph_fittedsPsignal10->GetYaxis()->SetLabelFont(132);
   Graph_fittedsPsignal10->GetYaxis()->SetLabelOffset(0.01);
   Graph_fittedsPsignal10->GetYaxis()->SetLabelSize(0.06);
   Graph_fittedsPsignal10->GetYaxis()->SetTitleSize(0.072);
   Graph_fittedsPsignal10->GetYaxis()->SetTitleOffset(1.05);
   Graph_fittedsPsignal10->GetYaxis()->SetTitleFont(132);
   Graph_fittedsPsignal10->GetZaxis()->SetLabelFont(132);
   Graph_fittedsPsignal10->GetZaxis()->SetLabelSize(0.06);
   Graph_fittedsPsignal10->GetZaxis()->SetTitleSize(0.072);
   Graph_fittedsPsignal10->GetZaxis()->SetTitleOffset(1);
   Graph_fittedsPsignal10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fitted signal10);
   
   graph->Draw("l");
   
   Double_t data_fx3004[50] = {
   9020,
   9060,
   9100,
   9140,
   9180,
   9220,
   9260,
   9300,
   9340,
   9380,
   9420,
   9460,
   9500,
   9540,
   9580,
   9620,
   9660,
   9700,
   9740,
   9780,
   9820,
   9860,
   9900,
   9940,
   9980,
   10020,
   10060,
   10100,
   10140,
   10180,
   10220,
   10260,
   10300,
   10340,
   10380,
   10420,
   10460,
   10500,
   10540,
   10580,
   10620,
   10660,
   10700,
   10740,
   10780,
   10820,
   10860,
   10900,
   10940,
   10980};
   Double_t data_fy3004[50] = {
   6,
   6,
   7,
   6,
   6,
   8,
   5,
   6,
   10,
   12,
   19,
   36,
   23,
   11,
   5,
   2,
   6,
   6,
   1,
   3,
   2,
   2,
   4,
   8,
   14,
   11,
   7,
   3,
   6,
   2,
   6,
   7,
   6,
   5,
   12,
   3,
   2,
   3,
   2,
   2,
   4,
   1,
   7,
   4,
   2,
   8,
   5,
   2,
   1,
   1};
   Double_t data_felx3004[50] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t data_fely3004[50] = {
   2.379931,
   2.379931,
   2.58147,
   2.379931,
   2.379931,
   2.768386,
   2.159691,
   2.379931,
   3.108694,
   3.415266,
   4.320219,
   5.971996,
   4.760717,
   3.265579,
   2.159691,
   1.291815,
   2.379931,
   2.379931,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   2.768386,
   3.6965,
   3.265579,
   2.58147,
   1.632705,
   2.379931,
   1.291815,
   2.379931,
   2.58147,
   2.379931,
   2.159691,
   3.415266,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   2.58147,
   1.914339,
   1.291815,
   2.768386,
   2.159691,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t data_fehx3004[50] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t data_fehy3004[50] = {
   3.583642,
   3.583642,
   3.770281,
   3.583642,
   3.583642,
   3.945142,
   3.382473,
   3.583642,
   4.26695,
   4.559819,
   5.435196,
   7.055545,
   5.865235,
   4.416521,
   3.382473,
   2.63786,
   3.583642,
   3.583642,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   3.945142,
   4.830381,
   4.416521,
   3.770281,
   2.918186,
   3.583642,
   2.63786,
   3.583642,
   3.770281,
   3.583642,
   3.382473,
   4.559819,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   3.770281,
   3.162753,
   2.63786,
   3.945142,
   3.382473,
   2.63786,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(50,data_fx3004,data_fy3004,data_felx3004,data_fehx3004,data_fely3004,data_fehy3004);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_plot__Upsilon_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3004 = new TH1F("Graph_data3004","Histogram of data_plot__Upsilon_M",100,8800,11200);
   Graph_data3004->SetMinimum(0.1554784);
   Graph_data3004->SetMaximum(47.34382);
   Graph_data3004->SetDirectory(0);
   Graph_data3004->SetStats(0);
   Graph_data3004->SetMarkerStyle(20);
   Graph_data3004->GetXaxis()->SetNdivisions(505);
   Graph_data3004->GetXaxis()->SetLabelFont(132);
   Graph_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_data3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3004->GetXaxis()->SetTitleFont(132);
   Graph_data3004->GetYaxis()->SetLabelFont(132);
   Graph_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_data3004->GetYaxis()->SetTitleOffset(1.05);
   Graph_data3004->GetYaxis()->SetTitleFont(132);
   Graph_data3004->GetZaxis()->SetLabelFont(132);
   Graph_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_data3004->GetZaxis()->SetTitleOffset(1);
   Graph_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3004);
   
   grae->Draw("p");
   
   TLegend *leg = new TLegend(0.69,0.38,0.98,0.87,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("fitted signal","Total fit","L");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("S_Jpsi * S_Upsilon","#it{S_{J/#kern[-0.3]{#psi}}} #times #it{S}_{#it{#varUpsilon}}","f");

   ci = TColor::GetColor("#ff6666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff6666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_Jpsi * S_Upsilon","#it{B_{J/#kern[-0.3]{#psi}}} #times #it{S}_{#it{#varUpsilon}}","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("S_Jpsi * B_Upsilon","#it{S_{J/#kern[-0.3]{#psi}}} #times #it{B_{#varUpsilon}}","L");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(9);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("B_Jpsi * B_Upsilon","#it{B_{J/#kern[-0.3]{#psi}}} #times #it{B_{#varUpsilon}}","f");

   ci = TColor::GetColor("#99cc99");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#99cc99");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.4,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.7,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TGaxis *gaxis = new TGaxis(9000,0,11000,0,9,11,504,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.06);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.072);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("#it{m}(#it{#varUpsilon}) [GeV/#it{c}^{2}]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   
   TH1D *frame_aa40c20__4 = new TH1D("frame_aa40c20__4","Upsilon mass fit",100,9000,11000);
   frame_aa40c20__4->SetBinContent(1,45.20832);
   frame_aa40c20__4->SetMaximum(44);
   frame_aa40c20__4->SetEntries(1);
   frame_aa40c20__4->SetDirectory(0);
   frame_aa40c20__4->SetStats(0);
   frame_aa40c20__4->SetMarkerStyle(20);
   frame_aa40c20__4->GetXaxis()->SetNdivisions(505);
   frame_aa40c20__4->GetXaxis()->SetLabelFont(132);
   frame_aa40c20__4->GetXaxis()->SetLabelOffset(0.01);
   frame_aa40c20__4->GetXaxis()->SetLabelSize(0);
   frame_aa40c20__4->GetXaxis()->SetTitleSize(0.072);
   frame_aa40c20__4->GetXaxis()->SetTickLength(0);
   frame_aa40c20__4->GetXaxis()->SetTitleOffset(0.95);
   frame_aa40c20__4->GetXaxis()->SetTitleFont(132);
   frame_aa40c20__4->GetYaxis()->SetTitle("Candidates / (0.04 GeV/#it{c}^{2})");
   frame_aa40c20__4->GetYaxis()->SetLabelFont(132);
   frame_aa40c20__4->GetYaxis()->SetLabelOffset(0.01);
   frame_aa40c20__4->GetYaxis()->SetLabelSize(0.06);
   frame_aa40c20__4->GetYaxis()->SetTitleSize(0.072);
   frame_aa40c20__4->GetYaxis()->SetTitleOffset(0.85);
   frame_aa40c20__4->GetYaxis()->SetTitleFont(132);
   frame_aa40c20__4->GetZaxis()->SetLabelFont(132);
   frame_aa40c20__4->GetZaxis()->SetLabelSize(0.06);
   frame_aa40c20__4->GetZaxis()->SetTitleSize(0.072);
   frame_aa40c20__4->GetZaxis()->SetTitleOffset(1);
   frame_aa40c20__4->GetZaxis()->SetTitleFont(132);
   frame_aa40c20__4->Draw("AXISSAME");
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig3.C <==
void sigma_eff()
{
//=========Macro generated from canvas: c4/c4
//=========  (Tue May 23 00:38:01 2023) by ROOT version 6.20/00
   TCanvas *c4 = new TCanvas("c4", "c4",0,0,500,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c4->SetHighLightColor(2);
   c4->Range(0,0,1,1);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.12);
   c4->SetRightMargin(0.05);
   c4->SetBottomMargin(0.17);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3001[2] = {
   14.5,
   12.1};
   Double_t Graph_fy3001[2] = {
   1,
   2};
   Double_t Graph_felx3001[2] = {
   2.9,
   5.4};
   Double_t Graph_fely3001[2] = {
   0,
   0};
   Double_t Graph_fehx3001[2] = {
   2.4,
   10.7};
   Double_t Graph_fehy3001[2] = {
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,Graph_fx3001,Graph_fy3001,Graph_felx3001,Graph_fehx3001,Graph_fely3001,Graph_fehy3001);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(4);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(20);
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3002[3] = {
   16.4,
   4.8,
   2.2};
   Double_t Graph_fy3002[3] = {
   4,
   5,
   6};
   Double_t Graph_felx3002[3] = {
   2.3,
   2.5,
   1.14};
   Double_t Graph_fely3002[3] = {
   0,
   0,
   0};
   Double_t Graph_fehx3002[3] = {
   2.3,
   2.5,
   6};
   Double_t Graph_fehy3002[3] = {
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(3,Graph_fx3002,Graph_fy3002,Graph_felx3002,Graph_fehx3002,Graph_fely3002,Graph_fehy3002);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(6);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(20);
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3003[6] = {
   20.7,
   15,
   42,
   34.8,
   8.2,
   6.1};
   Double_t Graph_fy3003[6] = {
   8,
   9,
   10,
   11,
   12,
   13};
   Double_t Graph_felx3003[6] = {
   6.6,
   4.2,
   5,
   8.4,
   2,
   1.9};
   Double_t Graph_fely3003[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fehx3003[6] = {
   6.6,
   5.8,
   5,
   2.6,
   2,
   3.3};
   Double_t Graph_fehy3003[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(6,Graph_fx3003,Graph_fy3003,Graph_felx3003,Graph_fehx3003,Graph_fely3003,Graph_fehy3003);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(8);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(20);
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3004[3] = {
   17.2,
   6.3,
   4.7};
   Double_t Graph_fy3004[3] = {
   15,
   16,
   17};
   Double_t Graph_felx3004[3] = {
   2.25,
   1.9,
   1.5};
   Double_t Graph_fely3004[3] = {
   0,
   0,
   0};
   Double_t Graph_fehx3004[3] = {
   2.25,
   1.9,
   2.4};
   Double_t Graph_fehy3004[3] = {
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(3,Graph_fx3004,Graph_fy3004,Graph_felx3004,Graph_fehx3004,Graph_fely3004,Graph_fehy3004);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineColor(2);
   grae->SetLineWidth(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3005[3] = {
   999,
   14,
   26.3};
   Double_t Graph_fy3005[3] = {
   19,
   20,
   21};
   Double_t Graph_felx3005[3] = {
   0,
   4.6,
   5.7};
   Double_t Graph_fely3005[3] = {
   0,
   0,
   0};
   Double_t Graph_fehx3005[3] = {
   0,
   4.6,
   5.7};
   Double_t Graph_fehy3005[3] = {
   0,
   0,
   0};
   grae = new TGraphAsymmErrors(3,Graph_fx3005,Graph_fy3005,Graph_felx3005,Graph_fehx3005,Graph_fely3005,Graph_fehy3005);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   multigraph->Add(grae,"");
   
   Double_t Graph_fx3006[1] = {
   10};
   Double_t Graph_fy3006[1] = {
   19};
   Double_t Graph_felx3006[1] = {
   1.2};
   Double_t Graph_fely3006[1] = {
   0};
   Double_t Graph_fehx3006[1] = {
   2.5};
   Double_t Graph_fehy3006[1] = {
   0};
   grae = new TGraphAsymmErrors(1,Graph_fx3006,Graph_fy3006,Graph_felx3006,Graph_fehx3006,Graph_fely3006,Graph_fehy3006);
   grae->SetName("Graph");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(0);
   multigraph->Add(grae,"");
   multigraph->Draw("AP");
   multigraph->GetXaxis()->SetLimits(0, 100);
   multigraph->GetXaxis()->SetTitle("#sigma_{eff} [mb]");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelOffset(0.01);
   multigraph->GetXaxis()->SetLabelSize(0.06);
   multigraph->GetXaxis()->SetTitleSize(0.072);
   multigraph->GetXaxis()->SetTitleOffset(0.95);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0.01);
   multigraph->GetYaxis()->SetLabelSize(0);
   multigraph->GetYaxis()->SetTitleSize(0.072);
   multigraph->GetYaxis()->SetTickLength(0);
   multigraph->GetYaxis()->SetTitleOffset(1.05);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0);
   multigraph->SetMaximum(23.5);
   TBox *box = new TBox(9.2,19.8,22.2,20.2);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 0, 0, 0, " ", 0.2);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(19.9,20.8,49.1,21.2);

   ci = 1180;
   color = new TColor(ci, 0, 0, 0, " ", 0.2);
   box->SetFillColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(4.8,11.88,11.8,12.12);
   box->SetFillStyle(0);
   box->SetLineColor(8);
   box->SetLineWidth(2);
   box->Draw();
   TLatex *   tex = new TLatex(60,1,"CDF (#it{#gamma}-3 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,2,"CDF (4 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,4,"D0 (#it{#gamma}-3 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,5,"D0 (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,6,"D0 (#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,8,"CMS (#it{W}^{#pm}-2 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,9,"ATLAS (#it{W}^{#pm}-2 jets) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,10,"LHCb (#it{D}^{0}-#it{D}^{0}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,11,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{D}^{0}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,12,"CMS (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,13,"ATLAS (#it{J/#kern[-0.3]{#psi}}-#it{W}^{#pm})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,15,"LHCb (#it{#varUpsilon}(1#it{S})-#it{D}^{0}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,16,"ATLAS (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,17,"ATLAS (#it{J/#kern[-0.3]{#psi}}-#it{Z}^{0}) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,19,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{J/#kern[-0.3]{#psi}})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,20,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(2#it{S})) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60,21,"LHCb (#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) ");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(65,3,"#it{p#bar{p}}@1.8 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0,3.7,100,3.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,7,"#it{p#bar{p}}@1.96 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0,7.7,100,7.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,14,"#it{pp}@7 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0,14.7,100,14.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,18,"#it{pp}@8 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0,18.7,100,18.7);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(65,22,"#it{pp}@13 TeV");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}


==> figs/Fig4a.C <==
void mass()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May 23 00:11:59 2023) by ROOT version 6.20/00
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *mass__7 = new TH1D("mass__7","",6,13,26);
   mass__7->SetBinContent(0,0.04393372);
   mass__7->SetBinContent(1,0.2230748);
   mass__7->SetBinContent(2,0.1747219);
   mass__7->SetBinContent(3,0.01208753);
   mass__7->SetBinContent(4,0.04607719);
   mass__7->SetBinContent(5,-0.004826733);
   mass__7->SetBinContent(6,0.01040378);
   mass__7->SetBinContent(7,0.006827642);
   mass__7->SetBinError(0,0.01729709);
   mass__7->SetBinError(1,0.05505341);
   mass__7->SetBinError(2,0.04785298);
   mass__7->SetBinError(3,0.01624289);
   mass__7->SetBinError(4,0.03665321);
   mass__7->SetBinError(5,0.005183878);
   mass__7->SetBinError(6,0.01040378);
   mass__7->SetBinError(7,0.01142472);
   mass__7->SetMinimum(0);
   mass__7->SetMaximum(0.3);
   mass__7->SetEntries(30.15887);
   mass__7->SetStats(0);
   mass__7->SetLineWidth(2);
   mass__7->SetMarkerStyle(20);
   mass__7->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) [GeV/#it{c}^{2}]");
   mass__7->GetXaxis()->SetNdivisions(505);
   mass__7->GetXaxis()->SetLabelFont(132);
   mass__7->GetXaxis()->SetLabelOffset(0.01);
   mass__7->GetXaxis()->SetLabelSize(0.06);
   mass__7->GetXaxis()->SetTitleSize(0.072);
   mass__7->GetXaxis()->SetTitleOffset(0.95);
   mass__7->GetXaxis()->SetTitleFont(132);
   mass__7->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}/#it{#sigma}_{tot} [(GeV/#it{c}^{2})^{-1}]");
   mass__7->GetYaxis()->SetLabelFont(132);
   mass__7->GetYaxis()->SetLabelOffset(0.01);
   mass__7->GetYaxis()->SetLabelSize(0.06);
   mass__7->GetYaxis()->SetTitleSize(0.072);
   mass__7->GetYaxis()->SetTitleOffset(1.05);
   mass__7->GetYaxis()->SetTitleFont(132);
   mass__7->GetZaxis()->SetLabelFont(132);
   mass__7->GetZaxis()->SetLabelSize(0.06);
   mass__7->GetZaxis()->SetTitleSize(0.072);
   mass__7->GetZaxis()->SetTitleOffset(1);
   mass__7->GetZaxis()->SetTitleFont(132);
   mass__7->Draw("");
   
   Double_t Graph0_fx7[17] = {
   13,
   13.00529,
   13.90148,
   14.79767,
   15.69385,
   16.59004,
   17.48623,
   18.38241,
   19.2786,
   20.17479,
   21.07097,
   21.96716,
   22.86335,
   23.75953,
   24.65572,
   25.55191,
   26};
   Double_t Graph0_fy7[17] = {
   0.209713,
   0.2097962,
   0.2238765,
   0.1765614,
   0.1330678,
   0.09944062,
   0.07397579,
   0.05533907,
   0.04134631,
   0.03084108,
   0.02293226,
   0.01680137,
   0.01215299,
   0.008794903,
   0.006345951,
   0.004566696,
   0.003677069};
   TGraph *graph = new TGraph(17,Graph0_fx7,Graph0_fy7);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   TH1D *mass__8 = new TH1D("mass__8","",6,13,26);
   mass__8->SetBinContent(0,0.04393372);
   mass__8->SetBinContent(1,0.2230748);
   mass__8->SetBinContent(2,0.1747219);
   mass__8->SetBinContent(3,0.01208753);
   mass__8->SetBinContent(4,0.04607719);
   mass__8->SetBinContent(5,-0.004826733);
   mass__8->SetBinContent(6,0.01040378);
   mass__8->SetBinContent(7,0.006827642);
   mass__8->SetBinError(0,0.01729709);
   mass__8->SetBinError(1,0.05505341);
   mass__8->SetBinError(2,0.04785298);
   mass__8->SetBinError(3,0.01624289);
   mass__8->SetBinError(4,0.03665321);
   mass__8->SetBinError(5,0.005183878);
   mass__8->SetBinError(6,0.01040378);
   mass__8->SetBinError(7,0.01142472);
   mass__8->SetMinimum(0);
   mass__8->SetMaximum(0.3);
   mass__8->SetEntries(30.15887);
   mass__8->SetStats(0);
   mass__8->SetLineWidth(2);
   mass__8->SetMarkerStyle(20);
   mass__8->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) [GeV/#it{c}^{2}]");
   mass__8->GetXaxis()->SetNdivisions(505);
   mass__8->GetXaxis()->SetLabelFont(132);
   mass__8->GetXaxis()->SetLabelOffset(0.01);
   mass__8->GetXaxis()->SetLabelSize(0.06);
   mass__8->GetXaxis()->SetTitleSize(0.072);
   mass__8->GetXaxis()->SetTitleOffset(0.95);
   mass__8->GetXaxis()->SetTitleFont(132);
   mass__8->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}/#it{#sigma}_{tot} [(GeV/#it{c}^{2})^{-1}]");
   mass__8->GetYaxis()->SetLabelFont(132);
   mass__8->GetYaxis()->SetLabelOffset(0.01);
   mass__8->GetYaxis()->SetLabelSize(0.06);
   mass__8->GetYaxis()->SetTitleSize(0.072);
   mass__8->GetYaxis()->SetTitleOffset(1.05);
   mass__8->GetYaxis()->SetTitleFont(132);
   mass__8->GetZaxis()->SetLabelFont(132);
   mass__8->GetZaxis()->SetLabelSize(0.06);
   mass__8->GetZaxis()->SetTitleSize(0.072);
   mass__8->GetZaxis()->SetTitleOffset(1);
   mass__8->GetZaxis()->SetTitleFont(132);
   mass__8->Draw("sames");
   
   Double_t Graph1_fx8[15] = {
   13,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26};
   Double_t Graph1_fy8[15] = {
   0.280194,
   0.2566114,
   0.2094463,
   0.1485938,
   0.1115124,
   0.07791337,
   0.05836175,
   0.04383823,
   0.03058119,
   0.02281629,
   0.01553917,
   0.01137313,
   0.00772304,
   0.005689939,
   0.004673388};
   graph = new TGraph(15,Graph1_fx8,Graph1_fy8);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   Double_t Graph2_fx9[15] = {
   13,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24.5,
   25.5,
   26};
   Double_t Graph2_fy9[15] = {
   0.2404468,
   0.2220345,
   0.1852099,
   0.1401374,
   0.1096617,
   0.08342687,
   0.06596926,
   0.05214692,
   0.03988347,
   0.03131277,
   0.02414614,
   0.01900518,
   0.01496385,
   0.01210198,
   0.01067104};
   graph = new TGraph(15,Graph2_fx9,Graph2_fy9);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c ");
   
   TH1D *mass__9 = new TH1D("mass__9","",6,13,26);
   mass__9->SetBinContent(0,0.04393372);
   mass__9->SetBinContent(1,0.2230748);
   mass__9->SetBinContent(2,0.1747219);
   mass__9->SetBinContent(3,0.01208753);
   mass__9->SetBinContent(4,0.04607719);
   mass__9->SetBinContent(5,-0.004826733);
   mass__9->SetBinContent(6,0.01040378);
   mass__9->SetBinContent(7,0.006827642);
   mass__9->SetBinError(0,0.01729709);
   mass__9->SetBinError(1,0.05505341);
   mass__9->SetBinError(2,0.04785298);
   mass__9->SetBinError(3,0.01624289);
   mass__9->SetBinError(4,0.03665321);
   mass__9->SetBinError(5,0.005183878);
   mass__9->SetBinError(6,0.01040378);
   mass__9->SetBinError(7,0.01142472);
   mass__9->SetMinimum(0);
   mass__9->SetMaximum(0.3);
   mass__9->SetEntries(30.15887);
   mass__9->SetStats(0);
   mass__9->SetLineWidth(2);
   mass__9->SetMarkerStyle(20);
   mass__9->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) [GeV/#it{c}^{2}]");
   mass__9->GetXaxis()->SetNdivisions(505);
   mass__9->GetXaxis()->SetLabelFont(132);
   mass__9->GetXaxis()->SetLabelOffset(0.01);
   mass__9->GetXaxis()->SetLabelSize(0.06);
   mass__9->GetXaxis()->SetTitleSize(0.072);
   mass__9->GetXaxis()->SetTitleOffset(0.95);
   mass__9->GetXaxis()->SetTitleFont(132);
   mass__9->GetYaxis()->SetTitle("d#it{#sigma}/d#it{m}/#it{#sigma}_{tot} [(GeV/#it{c}^{2})^{-1}]");
   mass__9->GetYaxis()->SetLabelFont(132);
   mass__9->GetYaxis()->SetLabelOffset(0.01);
   mass__9->GetYaxis()->SetLabelSize(0.06);
   mass__9->GetYaxis()->SetTitleSize(0.072);
   mass__9->GetYaxis()->SetTitleOffset(1.05);
   mass__9->GetYaxis()->SetTitleFont(132);
   mass__9->GetZaxis()->SetLabelFont(132);
   mass__9->GetZaxis()->SetLabelSize(0.06);
   mass__9->GetZaxis()->SetTitleSize(0.072);
   mass__9->GetZaxis()->SetTitleOffset(1);
   mass__9->GetZaxis()->SetTitleFont(132);
   mass__9->Draw("sames");
   
   TLegend *leg = new TLegend(0,0,0,0,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("mass","Data","lpf");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph0","DPS Pseudoexperiment","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph1","DPS + (lower limit) SPS","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph2","DPS + (upper limit) SPS","L");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(0.65,0.5,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.42,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4b.C <==
void pt()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May 23 00:11:59 2023) by ROOT version 6.20/00
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *pt__10 = new TH1D("pt__10","",8,0,22);
   pt__10->SetBinContent(1,0.05899453);
   pt__10->SetBinContent(2,0.09878828);
   pt__10->SetBinContent(3,0.07994003);
   pt__10->SetBinContent(4,0.07338394);
   pt__10->SetBinContent(5,0.01842124);
   pt__10->SetBinContent(6,0.01516908);
   pt__10->SetBinContent(7,0.008188126);
   pt__10->SetBinContent(8,0.01075113);
   pt__10->SetBinContent(9,-0.0004616345);
   pt__10->SetBinError(1,0.0233252);
   pt__10->SetBinError(2,0.03203703);
   pt__10->SetBinError(3,0.02720614);
   pt__10->SetBinError(4,0.03341297);
   pt__10->SetBinError(5,0.01275507);
   pt__10->SetBinError(6,0.007633778);
   pt__10->SetBinError(7,0.007319937);
   pt__10->SetBinError(8,0.007984142);
   pt__10->SetBinError(9,0.0005065966);
   pt__10->SetMinimum(0);
   pt__10->SetMaximum(0.18);
   pt__10->SetEntries(35.11814);
   pt__10->SetStats(0);
   pt__10->SetLineWidth(2);
   pt__10->SetMarkerStyle(20);
   pt__10->GetXaxis()->SetTitle("#it{p}_{T}(#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) [GeV/#it{c}]");
   pt__10->GetXaxis()->SetNdivisions(505);
   pt__10->GetXaxis()->SetLabelFont(132);
   pt__10->GetXaxis()->SetLabelOffset(0.01);
   pt__10->GetXaxis()->SetLabelSize(0.06);
   pt__10->GetXaxis()->SetTitleSize(0.072);
   pt__10->GetXaxis()->SetTitleOffset(0.95);
   pt__10->GetXaxis()->SetTitleFont(132);
   pt__10->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   pt__10->GetYaxis()->SetLabelFont(132);
   pt__10->GetYaxis()->SetLabelOffset(0.01);
   pt__10->GetYaxis()->SetLabelSize(0.06);
   pt__10->GetYaxis()->SetTitleSize(0.072);
   pt__10->GetYaxis()->SetTitleOffset(1.05);
   pt__10->GetYaxis()->SetTitleFont(132);
   pt__10->GetZaxis()->SetLabelFont(132);
   pt__10->GetZaxis()->SetLabelSize(0.06);
   pt__10->GetZaxis()->SetTitleSize(0.072);
   pt__10->GetZaxis()->SetTitleOffset(1);
   pt__10->GetZaxis()->SetTitleFont(132);
   pt__10->Draw("");
   
   Double_t Graph0_fx10[13] = {
   0,
   1,
   3,
   5,
   7,
   9,
   11,
   13,
   15,
   17,
   19,
   21,
   22};
   Double_t Graph0_fy10[13] = {
   0,
   0.04748731,
   0.1089941,
   0.1149452,
   0.08943389,
   0.0591144,
   0.03562163,
   0.02040091,
   0.0114688,
   0.006517918,
   0.003790268,
   0.002225481,
   0.001443088};
   TGraph *graph = new TGraph(13,Graph0_fx10,Graph0_fy10);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   TH1D *pt__11 = new TH1D("pt__11","",8,0,22);
   pt__11->SetBinContent(1,0.05899453);
   pt__11->SetBinContent(2,0.09878828);
   pt__11->SetBinContent(3,0.07994003);
   pt__11->SetBinContent(4,0.07338394);
   pt__11->SetBinContent(5,0.01842124);
   pt__11->SetBinContent(6,0.01516908);
   pt__11->SetBinContent(7,0.008188126);
   pt__11->SetBinContent(8,0.01075113);
   pt__11->SetBinContent(9,-0.0004616345);
   pt__11->SetBinError(1,0.0233252);
   pt__11->SetBinError(2,0.03203703);
   pt__11->SetBinError(3,0.02720614);
   pt__11->SetBinError(4,0.03341297);
   pt__11->SetBinError(5,0.01275507);
   pt__11->SetBinError(6,0.007633778);
   pt__11->SetBinError(7,0.007319937);
   pt__11->SetBinError(8,0.007984142);
   pt__11->SetBinError(9,0.0005065966);
   pt__11->SetMinimum(0);
   pt__11->SetMaximum(0.18);
   pt__11->SetEntries(35.11814);
   pt__11->SetStats(0);
   pt__11->SetLineWidth(2);
   pt__11->SetMarkerStyle(20);
   pt__11->GetXaxis()->SetTitle("#it{p}_{T}(#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) [GeV/#it{c}]");
   pt__11->GetXaxis()->SetNdivisions(505);
   pt__11->GetXaxis()->SetLabelFont(132);
   pt__11->GetXaxis()->SetLabelOffset(0.01);
   pt__11->GetXaxis()->SetLabelSize(0.06);
   pt__11->GetXaxis()->SetTitleSize(0.072);
   pt__11->GetXaxis()->SetTitleOffset(0.95);
   pt__11->GetXaxis()->SetTitleFont(132);
   pt__11->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   pt__11->GetYaxis()->SetLabelFont(132);
   pt__11->GetYaxis()->SetLabelOffset(0.01);
   pt__11->GetYaxis()->SetLabelSize(0.06);
   pt__11->GetYaxis()->SetTitleSize(0.072);
   pt__11->GetYaxis()->SetTitleOffset(1.05);
   pt__11->GetYaxis()->SetTitleFont(132);
   pt__11->GetZaxis()->SetLabelFont(132);
   pt__11->GetZaxis()->SetLabelSize(0.06);
   pt__11->GetZaxis()->SetTitleSize(0.072);
   pt__11->GetZaxis()->SetTitleOffset(1);
   pt__11->GetZaxis()->SetTitleFont(132);
   pt__11->Draw("sames");
   
   Double_t Graph1_fx11[13] = {
   0,
   1,
   3,
   5,
   7,
   9,
   11,
   13,
   15,
   17,
   19,
   21,
   22};
   Double_t Graph1_fy11[13] = {
   0,
   0.06047294,
   0.1163548,
   0.1142789,
   0.08453515,
   0.0537382,
   0.03165923,
   0.01788669,
   0.01003671,
   0.005725909,
   0.00334674,
   0.001964681,
   0.001273651};
   graph = new TGraph(13,Graph1_fx11,Graph1_fy11);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   Double_t Graph2_fx12[13] = {
   0,
   1,
   3,
   5,
   7,
   9,
   11,
   13,
   15,
   17,
   19,
   21,
   22};
   Double_t Graph2_fy12[13] = {
   0,
   0.07112709,
   0.1452689,
   0.1299951,
   0.07838906,
   0.03809669,
   0.0179536,
   0.009004106,
   0.004860501,
   0.002753895,
   0.001607392,
   0.0009436062,
   0.0006117134};
   graph = new TGraph(13,Graph2_fx12,Graph2_fy12);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c ");
   
   TH1D *pt__12 = new TH1D("pt__12","",8,0,22);
   pt__12->SetBinContent(1,0.05899453);
   pt__12->SetBinContent(2,0.09878828);
   pt__12->SetBinContent(3,0.07994003);
   pt__12->SetBinContent(4,0.07338394);
   pt__12->SetBinContent(5,0.01842124);
   pt__12->SetBinContent(6,0.01516908);
   pt__12->SetBinContent(7,0.008188126);
   pt__12->SetBinContent(8,0.01075113);
   pt__12->SetBinContent(9,-0.0004616345);
   pt__12->SetBinError(1,0.0233252);
   pt__12->SetBinError(2,0.03203703);
   pt__12->SetBinError(3,0.02720614);
   pt__12->SetBinError(4,0.03341297);
   pt__12->SetBinError(5,0.01275507);
   pt__12->SetBinError(6,0.007633778);
   pt__12->SetBinError(7,0.007319937);
   pt__12->SetBinError(8,0.007984142);
   pt__12->SetBinError(9,0.0005065966);
   pt__12->SetMinimum(0);
   pt__12->SetMaximum(0.18);
   pt__12->SetEntries(35.11814);
   pt__12->SetStats(0);
   pt__12->SetLineWidth(2);
   pt__12->SetMarkerStyle(20);
   pt__12->GetXaxis()->SetTitle("#it{p}_{T}(#it{J/#kern[-0.3]{#psi}}-#it{#varUpsilon}(1#it{S})) [GeV/#it{c}]");
   pt__12->GetXaxis()->SetNdivisions(505);
   pt__12->GetXaxis()->SetLabelFont(132);
   pt__12->GetXaxis()->SetLabelOffset(0.01);
   pt__12->GetXaxis()->SetLabelSize(0.06);
   pt__12->GetXaxis()->SetTitleSize(0.072);
   pt__12->GetXaxis()->SetTitleOffset(0.95);
   pt__12->GetXaxis()->SetTitleFont(132);
   pt__12->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   pt__12->GetYaxis()->SetLabelFont(132);
   pt__12->GetYaxis()->SetLabelOffset(0.01);
   pt__12->GetYaxis()->SetLabelSize(0.06);
   pt__12->GetYaxis()->SetTitleSize(0.072);
   pt__12->GetYaxis()->SetTitleOffset(1.05);
   pt__12->GetYaxis()->SetTitleFont(132);
   pt__12->GetZaxis()->SetLabelFont(132);
   pt__12->GetZaxis()->SetLabelSize(0.06);
   pt__12->GetZaxis()->SetTitleSize(0.072);
   pt__12->GetZaxis()->SetTitleOffset(1);
   pt__12->GetZaxis()->SetTitleFont(132);
   pt__12->Draw("sames");
   TLatex *   tex = new TLatex(0.65,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.722,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4c.C <==
void deltaPHI()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May 23 00:11:59 2023) by ROOT version 6.20/00
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *deltaPHI__1 = new TH1D("deltaPHI__1","",6,0,3.141593);
   deltaPHI__1->SetBinContent(1,0.4707788);
   deltaPHI__1->SetBinContent(2,0.1484218);
   deltaPHI__1->SetBinContent(3,0.40132);
   deltaPHI__1->SetBinContent(4,0.3909286);
   deltaPHI__1->SetBinContent(5,0.1687163);
   deltaPHI__1->SetBinContent(6,0.3296939);
   deltaPHI__1->SetBinError(1,0.1864045);
   deltaPHI__1->SetBinError(2,0.09211539);
   deltaPHI__1->SetBinError(3,0.1293825);
   deltaPHI__1->SetBinError(4,0.1157987);
   deltaPHI__1->SetBinError(5,0.1049889);
   deltaPHI__1->SetBinError(6,0.1404744);
   deltaPHI__1->SetMinimum(0);
   deltaPHI__1->SetMaximum(1);
   deltaPHI__1->SetEntries(35.02664);
   deltaPHI__1->SetStats(0);
   deltaPHI__1->SetLineWidth(2);
   deltaPHI__1->SetMarkerStyle(20);
   deltaPHI__1->GetXaxis()->SetTitle("|#Delta#it{#phi}|");
   deltaPHI__1->GetXaxis()->SetNdivisions(505);
   deltaPHI__1->GetXaxis()->SetLabelFont(132);
   deltaPHI__1->GetXaxis()->SetLabelOffset(0.01);
   deltaPHI__1->GetXaxis()->SetLabelSize(0.06);
   deltaPHI__1->GetXaxis()->SetTitleSize(0.072);
   deltaPHI__1->GetXaxis()->SetTitleOffset(0.95);
   deltaPHI__1->GetXaxis()->SetTitleFont(132);
   deltaPHI__1->GetYaxis()->SetTitle("d#it{#sigma}/d#it{#phi}/#it{#sigma}_{tot}");
   deltaPHI__1->GetYaxis()->SetLabelFont(132);
   deltaPHI__1->GetYaxis()->SetLabelOffset(0.01);
   deltaPHI__1->GetYaxis()->SetLabelSize(0.06);
   deltaPHI__1->GetYaxis()->SetTitleSize(0.072);
   deltaPHI__1->GetYaxis()->SetTitleOffset(1.05);
   deltaPHI__1->GetYaxis()->SetTitleFont(132);
   deltaPHI__1->GetZaxis()->SetLabelFont(132);
   deltaPHI__1->GetZaxis()->SetLabelSize(0.06);
   deltaPHI__1->GetZaxis()->SetTitleSize(0.072);
   deltaPHI__1->GetZaxis()->SetTitleOffset(1);
   deltaPHI__1->GetZaxis()->SetTitleFont(132);
   deltaPHI__1->Draw("");
   
   Double_t Graph0_fx1[17] = {
   0,
   0.1047198,
   0.3141593,
   0.5235988,
   0.7330383,
   0.9424778,
   1.151917,
   1.361357,
   1.570796,
   1.780236,
   1.989675,
   2.199115,
   2.408554,
   2.617994,
   2.827433,
   3.036873,
   3.141593};
   Double_t Graph0_fy1[17] = {
   0.3191145,
   0.3186913,
   0.3178449,
   0.3187686,
   0.3184367,
   0.3182811,
   0.3185253,
   0.3178325,
   0.3185076,
   0.3178036,
   0.31819,
   0.3182538,
   0.3184543,
   0.3179477,
   0.3184482,
   0.3186627,
   0.3187699};
   TGraph *graph = new TGraph(17,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   TH1D *deltaPHI__2 = new TH1D("deltaPHI__2","",6,0,3.141593);
   deltaPHI__2->SetBinContent(1,0.4707788);
   deltaPHI__2->SetBinContent(2,0.1484218);
   deltaPHI__2->SetBinContent(3,0.40132);
   deltaPHI__2->SetBinContent(4,0.3909286);
   deltaPHI__2->SetBinContent(5,0.1687163);
   deltaPHI__2->SetBinContent(6,0.3296939);
   deltaPHI__2->SetBinError(1,0.1864045);
   deltaPHI__2->SetBinError(2,0.09211539);
   deltaPHI__2->SetBinError(3,0.1293825);
   deltaPHI__2->SetBinError(4,0.1157987);
   deltaPHI__2->SetBinError(5,0.1049889);
   deltaPHI__2->SetBinError(6,0.1404744);
   deltaPHI__2->SetMinimum(0);
   deltaPHI__2->SetMaximum(1);
   deltaPHI__2->SetEntries(35.02664);
   deltaPHI__2->SetStats(0);
   deltaPHI__2->SetLineWidth(2);
   deltaPHI__2->SetMarkerStyle(20);
   deltaPHI__2->GetXaxis()->SetTitle("|#Delta#it{#phi}|");
   deltaPHI__2->GetXaxis()->SetNdivisions(505);
   deltaPHI__2->GetXaxis()->SetLabelFont(132);
   deltaPHI__2->GetXaxis()->SetLabelOffset(0.01);
   deltaPHI__2->GetXaxis()->SetLabelSize(0.06);
   deltaPHI__2->GetXaxis()->SetTitleSize(0.072);
   deltaPHI__2->GetXaxis()->SetTitleOffset(0.95);
   deltaPHI__2->GetXaxis()->SetTitleFont(132);
   deltaPHI__2->GetYaxis()->SetTitle("d#it{#sigma}/d#it{#phi}/#it{#sigma}_{tot}");
   deltaPHI__2->GetYaxis()->SetLabelFont(132);
   deltaPHI__2->GetYaxis()->SetLabelOffset(0.01);
   deltaPHI__2->GetYaxis()->SetLabelSize(0.06);
   deltaPHI__2->GetYaxis()->SetTitleSize(0.072);
   deltaPHI__2->GetYaxis()->SetTitleOffset(1.05);
   deltaPHI__2->GetYaxis()->SetTitleFont(132);
   deltaPHI__2->GetZaxis()->SetLabelFont(132);
   deltaPHI__2->GetZaxis()->SetLabelSize(0.06);
   deltaPHI__2->GetZaxis()->SetTitleSize(0.072);
   deltaPHI__2->GetZaxis()->SetTitleOffset(1);
   deltaPHI__2->GetZaxis()->SetTitleFont(132);
   deltaPHI__2->Draw("sames");
   
   Double_t Graph1_fx2[102] = {
   0,
   0.0156085,
   0.0470255,
   0.0784425,
   0.1098595,
   0.1412765,
   0.1726935,
   0.2041105,
   0.2355275,
   0.2669445,
   0.2983615,
   0.3297785,
   0.3611955,
   0.3926125,
   0.4240295,
   0.4554465,
   0.4868635,
   0.5182805,
   0.5496975,
   0.5811145,
   0.6125315,
   0.6439485,
   0.6753655,
   0.7067825,
   0.7381995,
   0.7696165,
   0.8010335,
   0.8324505,
   0.8638675,
   0.8952845,
   0.9267015,
   0.9581185,
   0.9895355,
   1.020952,
   1.05237,
   1.083786,
   1.115203,
   1.146621,
   1.178037,
   1.209455,
   1.240871,
   1.272289,
   1.303705,
   1.335122,
   1.36654,
   1.397956,
   1.429374,
   1.46079,
   1.492208,
   1.523624,
   1.555042,
   1.586458,
   1.617875,
   1.649293,
   1.680709,
   1.712127,
   1.743543,
   1.774961,
   1.806377,
   1.837794,
   1.869212,
   1.900628,
   1.932046,
   1.963462,
   1.994879,
   2.026296,
   2.057714,
   2.089131,
   2.120547,
   2.151965,
   2.183382,
   2.214798,
   2.246215,
   2.277633,
   2.309049,
   2.340466,
   2.371884,
   2.403301,
   2.434718,
   2.466134,
   2.497552,
   2.528968,
   2.560385,
   2.591803,
   2.62322,
   2.654637,
   2.686053,
   2.717471,
   2.748887,
   2.780304,
   2.811721,
   2.843139,
   2.874556,
   2.905972,
   2.93739,
   2.968806,
   3.000223,
   3.03164,
   3.063058,
   3.094475,
   3.125891,
   3.141593};
   Double_t Graph1_fy2[102] = {
   0.3116934,
   0.3117129,
   0.3117521,
   0.3110581,
   0.3116089,
   0.3116288,
   0.3114229,
   0.311462,
   0.3111611,
   0.3102869,
   0.3103671,
   0.3104387,
   0.3104383,
   0.3104714,
   0.3116825,
   0.3114872,
   0.3118586,
   0.311859,
   0.311577,
   0.3114379,
   0.3114725,
   0.3110321,
   0.3112771,
   0.3120933,
   0.3118015,
   0.3117338,
   0.3113106,
   0.3115351,
   0.3114355,
   0.3112207,
   0.311316,
   0.3122355,
   0.3122758,
   0.3121995,
   0.3128254,
   0.3128035,
   0.3124964,
   0.3126332,
   0.3122478,
   0.3124236,
   0.312522,
   0.3123687,
   0.3123719,
   0.3122367,
   0.3127221,
   0.3128352,
   0.3129836,
   0.3130294,
   0.3139539,
   0.31412,
   0.3141211,
   0.3144485,
   0.3146589,
   0.3140893,
   0.3143876,
   0.3144259,
   0.3146387,
   0.3150075,
   0.3156271,
   0.3138906,
   0.3143567,
   0.3161709,
   0.3166114,
   0.3162975,
   0.3176274,
   0.3179033,
   0.3174063,
   0.3178368,
   0.3184702,
   0.3186835,
   0.3190547,
   0.3190912,
   0.319734,
   0.3210716,
   0.3209964,
   0.3214181,
   0.3230996,
   0.3237045,
   0.3237756,
   0.3237359,
   0.3245577,
   0.3247212,
   0.3254163,
   0.3270765,
   0.3278687,
   0.3285568,
   0.3293427,
   0.3302378,
   0.3332998,
   0.3324811,
   0.3332692,
   0.3349827,
   0.336315,
   0.3369108,
   0.3390927,
   0.34061,
   0.3410664,
   0.3420833,
   0.3423104,
   0.3426475,
   0.3434897,
   0.3439106};
   graph = new TGraph(102,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   Double_t Graph2_fx3[102] = {
   0,
   0.0156085,
   0.0470255,
   0.0784425,
   0.1098595,
   0.1412765,
   0.1726935,
   0.2041105,
   0.2355275,
   0.2669445,
   0.2983615,
   0.3297785,
   0.3611955,
   0.3926125,
   0.4240295,
   0.4554465,
   0.4868635,
   0.5182805,
   0.5496975,
   0.5811145,
   0.6125315,
   0.6439485,
   0.6753655,
   0.7067825,
   0.7381995,
   0.7696165,
   0.8010335,
   0.8324505,
   0.8638675,
   0.8952845,
   0.9267015,
   0.9581185,
   0.9895355,
   1.020952,
   1.05237,
   1.083786,
   1.115203,
   1.146621,
   1.178037,
   1.209455,
   1.240871,
   1.272289,
   1.303705,
   1.335122,
   1.36654,
   1.397956,
   1.429374,
   1.46079,
   1.492208,
   1.523624,
   1.555042,
   1.586458,
   1.617875,
   1.649293,
   1.680709,
   1.712127,
   1.743543,
   1.774961,
   1.806377,
   1.837794,
   1.869212,
   1.900628,
   1.932046,
   1.963462,
   1.994879,
   2.026296,
   2.057714,
   2.089131,
   2.120547,
   2.151965,
   2.183382,
   2.214798,
   2.246215,
   2.277633,
   2.309049,
   2.340466,
   2.371884,
   2.403301,
   2.434718,
   2.466134,
   2.497552,
   2.528968,
   2.560385,
   2.591803,
   2.62322,
   2.654637,
   2.686053,
   2.717471,
   2.748887,
   2.780304,
   2.811721,
   2.843139,
   2.874556,
   2.905972,
   2.93739,
   2.968806,
   3.000223,
   3.03164,
   3.063058,
   3.094475,
   3.125891,
   3.141593};
   Double_t Graph2_fy3[102] = {
   0.2214295,
   0.2216877,
   0.2222075,
   0.223617,
   0.2234029,
   0.2236664,
   0.2218555,
   0.2223743,
   0.2229478,
   0.2205137,
   0.221578,
   0.221064,
   0.2210592,
   0.2218658,
   0.2246175,
   0.2220289,
   0.2238776,
   0.2238825,
   0.2239787,
   0.2242842,
   0.224743,
   0.2243897,
   0.2276378,
   0.2277186,
   0.2278497,
   0.2269519,
   0.2288557,
   0.2318333,
   0.2312572,
   0.2298995,
   0.2311641,
   0.2319197,
   0.2324543,
   0.234687,
   0.2359307,
   0.2356408,
   0.2380119,
   0.2398266,
   0.2390341,
   0.2412956,
   0.2426007,
   0.2447585,
   0.2448006,
   0.2463035,
   0.2483693,
   0.2498699,
   0.2530327,
   0.25364,
   0.2560944,
   0.2589262,
   0.2589404,
   0.2610633,
   0.2638539,
   0.2668229,
   0.2704725,
   0.2709793,
   0.2737148,
   0.2786048,
   0.2779557,
   0.2809115,
   0.2870931,
   0.290556,
   0.2963974,
   0.2987948,
   0.3036528,
   0.3073124,
   0.3098896,
   0.3155982,
   0.3213984,
   0.3248367,
   0.3297594,
   0.3364944,
   0.3450188,
   0.3471806,
   0.3582833,
   0.3638746,
   0.3707468,
   0.3787676,
   0.38623,
   0.3943301,
   0.4052276,
   0.4133114,
   0.42253,
   0.4344071,
   0.448394,
   0.4575177,
   0.4690794,
   0.4809492,
   0.5013484,
   0.5126923,
   0.5231429,
   0.5378307,
   0.5554977,
   0.5688929,
   0.5836289,
   0.6037495,
   0.6164059,
   0.6298916,
   0.6335422,
   0.6405766,
   0.651745,
   0.6573266};
   graph = new TGraph(102,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c ");
   
   TH1D *deltaPHI__3 = new TH1D("deltaPHI__3","",6,0,3.141593);
   deltaPHI__3->SetBinContent(1,0.4707788);
   deltaPHI__3->SetBinContent(2,0.1484218);
   deltaPHI__3->SetBinContent(3,0.40132);
   deltaPHI__3->SetBinContent(4,0.3909286);
   deltaPHI__3->SetBinContent(5,0.1687163);
   deltaPHI__3->SetBinContent(6,0.3296939);
   deltaPHI__3->SetBinError(1,0.1864045);
   deltaPHI__3->SetBinError(2,0.09211539);
   deltaPHI__3->SetBinError(3,0.1293825);
   deltaPHI__3->SetBinError(4,0.1157987);
   deltaPHI__3->SetBinError(5,0.1049889);
   deltaPHI__3->SetBinError(6,0.1404744);
   deltaPHI__3->SetMinimum(0);
   deltaPHI__3->SetMaximum(1);
   deltaPHI__3->SetEntries(35.02664);
   deltaPHI__3->SetStats(0);
   deltaPHI__3->SetLineWidth(2);
   deltaPHI__3->SetMarkerStyle(20);
   deltaPHI__3->GetXaxis()->SetTitle("|#Delta#it{#phi}|");
   deltaPHI__3->GetXaxis()->SetNdivisions(505);
   deltaPHI__3->GetXaxis()->SetLabelFont(132);
   deltaPHI__3->GetXaxis()->SetLabelOffset(0.01);
   deltaPHI__3->GetXaxis()->SetLabelSize(0.06);
   deltaPHI__3->GetXaxis()->SetTitleSize(0.072);
   deltaPHI__3->GetXaxis()->SetTitleOffset(0.95);
   deltaPHI__3->GetXaxis()->SetTitleFont(132);
   deltaPHI__3->GetYaxis()->SetTitle("d#it{#sigma}/d#it{#phi}/#it{#sigma}_{tot}");
   deltaPHI__3->GetYaxis()->SetLabelFont(132);
   deltaPHI__3->GetYaxis()->SetLabelOffset(0.01);
   deltaPHI__3->GetYaxis()->SetLabelSize(0.06);
   deltaPHI__3->GetYaxis()->SetTitleSize(0.072);
   deltaPHI__3->GetYaxis()->SetTitleOffset(1.05);
   deltaPHI__3->GetYaxis()->SetTitleFont(132);
   deltaPHI__3->GetZaxis()->SetLabelFont(132);
   deltaPHI__3->GetZaxis()->SetLabelSize(0.06);
   deltaPHI__3->GetZaxis()->SetTitleSize(0.072);
   deltaPHI__3->GetZaxis()->SetTitleOffset(1);
   deltaPHI__3->GetZaxis()->SetTitleFont(132);
   deltaPHI__3->Draw("sames");
   TLatex *   tex = new TLatex(0.65,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.722,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4d.C <==
void deltaY()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May 23 00:11:59 2023) by ROOT version 6.20/00
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *deltaY__4 = new TH1D("deltaY__4","",6,0,2.5);
   deltaY__4->SetBinContent(1,0.7052946);
   deltaY__4->SetBinContent(2,0.4712258);
   deltaY__4->SetBinContent(3,0.4990813);
   deltaY__4->SetBinContent(4,0.5615129);
   deltaY__4->SetBinContent(5,0.04265302);
   deltaY__4->SetBinContent(6,0.1202324);
   deltaY__4->SetBinError(1,0.1832404);
   deltaY__4->SetBinError(2,0.1896827);
   deltaY__4->SetBinError(3,0.1646518);
   deltaY__4->SetBinError(4,0.1896687);
   deltaY__4->SetBinError(5,0.04912867);
   deltaY__4->SetBinError(6,0.1714399);
   deltaY__4->SetMinimum(0);
   deltaY__4->SetMaximum(1.5);
   deltaY__4->SetEntries(35.02664);
   deltaY__4->SetStats(0);
   deltaY__4->SetLineWidth(2);
   deltaY__4->SetMarkerStyle(20);
   deltaY__4->GetXaxis()->SetTitle("|#Delta#it{y}|");
   deltaY__4->GetXaxis()->SetNdivisions(505);
   deltaY__4->GetXaxis()->SetLabelFont(132);
   deltaY__4->GetXaxis()->SetLabelOffset(0.01);
   deltaY__4->GetXaxis()->SetLabelSize(0.06);
   deltaY__4->GetXaxis()->SetTitleSize(0.072);
   deltaY__4->GetXaxis()->SetTitleOffset(0.95);
   deltaY__4->GetXaxis()->SetTitleFont(132);
   deltaY__4->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}/#it{#sigma}_{tot}");
   deltaY__4->GetYaxis()->SetLabelFont(132);
   deltaY__4->GetYaxis()->SetLabelOffset(0.01);
   deltaY__4->GetYaxis()->SetLabelSize(0.06);
   deltaY__4->GetYaxis()->SetTitleSize(0.072);
   deltaY__4->GetYaxis()->SetTitleOffset(1.05);
   deltaY__4->GetYaxis()->SetTitleFont(132);
   deltaY__4->GetZaxis()->SetLabelFont(132);
   deltaY__4->GetZaxis()->SetLabelSize(0.06);
   deltaY__4->GetZaxis()->SetTitleSize(0.072);
   deltaY__4->GetZaxis()->SetTitleOffset(1);
   deltaY__4->GetZaxis()->SetTitleFont(132);
   deltaY__4->Draw("");
   
   Double_t Graph0_fx4[17] = {
   0,
   0.08333333,
   0.25,
   0.4166667,
   0.5833333,
   0.75,
   0.9166667,
   1.083333,
   1.25,
   1.416667,
   1.583333,
   1.75,
   1.916667,
   2.083333,
   2.25,
   2.416667,
   2.5};
   Double_t Graph0_fy4[17] = {
   0.8420157,
   0.8126102,
   0.753799,
   0.6936754,
   0.6345734,
   0.5732499,
   0.5109658,
   0.45039,
   0.3899379,
   0.3305228,
   0.2727558,
   0.2166413,
   0.1609398,
   0.1110443,
   0.06666494,
   0.02222949,
   1.175921e-05};
   TGraph *graph = new TGraph(17,Graph0_fx4,Graph0_fy4);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   TH1D *deltaY__5 = new TH1D("deltaY__5","",6,0,2.5);
   deltaY__5->SetBinContent(1,0.7052946);
   deltaY__5->SetBinContent(2,0.4712258);
   deltaY__5->SetBinContent(3,0.4990813);
   deltaY__5->SetBinContent(4,0.5615129);
   deltaY__5->SetBinContent(5,0.04265302);
   deltaY__5->SetBinContent(6,0.1202324);
   deltaY__5->SetBinError(1,0.1832404);
   deltaY__5->SetBinError(2,0.1896827);
   deltaY__5->SetBinError(3,0.1646518);
   deltaY__5->SetBinError(4,0.1896687);
   deltaY__5->SetBinError(5,0.04912867);
   deltaY__5->SetBinError(6,0.1714399);
   deltaY__5->SetMinimum(0);
   deltaY__5->SetMaximum(1.5);
   deltaY__5->SetEntries(35.02664);
   deltaY__5->SetStats(0);
   deltaY__5->SetLineWidth(2);
   deltaY__5->SetMarkerStyle(20);
   deltaY__5->GetXaxis()->SetTitle("|#Delta#it{y}|");
   deltaY__5->GetXaxis()->SetNdivisions(505);
   deltaY__5->GetXaxis()->SetLabelFont(132);
   deltaY__5->GetXaxis()->SetLabelOffset(0.01);
   deltaY__5->GetXaxis()->SetLabelSize(0.06);
   deltaY__5->GetXaxis()->SetTitleSize(0.072);
   deltaY__5->GetXaxis()->SetTitleOffset(0.95);
   deltaY__5->GetXaxis()->SetTitleFont(132);
   deltaY__5->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}/#it{#sigma}_{tot}");
   deltaY__5->GetYaxis()->SetLabelFont(132);
   deltaY__5->GetYaxis()->SetLabelOffset(0.01);
   deltaY__5->GetYaxis()->SetLabelSize(0.06);
   deltaY__5->GetYaxis()->SetTitleSize(0.072);
   deltaY__5->GetYaxis()->SetTitleOffset(1.05);
   deltaY__5->GetYaxis()->SetTitleFont(132);
   deltaY__5->GetZaxis()->SetLabelFont(132);
   deltaY__5->GetZaxis()->SetLabelSize(0.06);
   deltaY__5->GetZaxis()->SetTitleSize(0.072);
   deltaY__5->GetZaxis()->SetTitleOffset(1);
   deltaY__5->GetZaxis()->SetTitleFont(132);
   deltaY__5->Draw("sames");
   
   Double_t Graph1_fx5[52] = {
   0,
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.5};
   Double_t Graph1_fy5[52] = {
   0.8417204,
   0.834493,
   0.820038,
   0.7901052,
   0.7753011,
   0.7615735,
   0.7482352,
   0.7332354,
   0.7019364,
   0.6870594,
   0.6736982,
   0.6589797,
   0.6433413,
   0.6126245,
   0.5988662,
   0.5803159,
   0.56701,
   0.5522562,
   0.5198546,
   0.5054898,
   0.4889891,
   0.4739586,
   0.4583438,
   0.4303663,
   0.4144691,
   0.3983569,
   0.3841827,
   0.3706541,
   0.3408611,
   0.3249907,
   0.3105386,
   0.2970066,
   0.2813533,
   0.2534677,
   0.240368,
   0.22472,
   0.2113399,
   0.1984195,
   0.1700263,
   0.1560459,
   0.1419493,
   0.1298824,
   0.118084,
   0.09557443,
   0.08475353,
   0.07318574,
   0.06188395,
   0.05053167,
   0.02854198,
   0.01701907,
   0.005721853,
   7.32428e-05};
   graph = new TGraph(52,Graph1_fx5,Graph1_fy5);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   Double_t Graph2_fx6[52] = {
   0,
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775,
   0.825,
   0.875,
   0.925,
   0.975,
   1.025,
   1.075,
   1.125,
   1.175,
   1.225,
   1.275,
   1.325,
   1.375,
   1.425,
   1.475,
   1.525,
   1.575,
   1.625,
   1.675,
   1.725,
   1.775,
   1.825,
   1.875,
   1.925,
   1.975,
   2.025,
   2.075,
   2.125,
   2.175,
   2.225,
   2.275,
   2.325,
   2.375,
   2.425,
   2.475,
   2.5};
   Double_t Graph2_fy6[52] = {
   0.8027447,
   0.797683,
   0.7875595,
   0.7633411,
   0.7507739,
   0.7400628,
   0.7217441,
   0.7095833,
   0.6856812,
   0.6687126,
   0.6591505,
   0.6403208,
   0.6260347,
   0.6059197,
   0.5880513,
   0.5714709,
   0.5590242,
   0.544202,
   0.5174834,
   0.5046704,
   0.4865206,
   0.471925,
   0.4585833,
   0.4368093,
   0.4211545,
   0.4040883,
   0.3924785,
   0.3772131,
   0.3528542,
   0.3355342,
   0.3245715,
   0.3079475,
   0.2940958,
   0.2725282,
   0.2574251,
   0.2415253,
   0.2264,
   0.2123066,
   0.1910104,
   0.1749151,
   0.1596567,
   0.1468216,
   0.131682,
   0.1122441,
   0.09765759,
   0.08304092,
   0.0682414,
   0.05479939,
   0.03547043,
   0.02119571,
   0.007834373,
   0.001153705};
   graph = new TGraph(52,Graph2_fx6,Graph2_fy6);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c ");
   
   TH1D *deltaY__6 = new TH1D("deltaY__6","",6,0,2.5);
   deltaY__6->SetBinContent(1,0.7052946);
   deltaY__6->SetBinContent(2,0.4712258);
   deltaY__6->SetBinContent(3,0.4990813);
   deltaY__6->SetBinContent(4,0.5615129);
   deltaY__6->SetBinContent(5,0.04265302);
   deltaY__6->SetBinContent(6,0.1202324);
   deltaY__6->SetBinError(1,0.1832404);
   deltaY__6->SetBinError(2,0.1896827);
   deltaY__6->SetBinError(3,0.1646518);
   deltaY__6->SetBinError(4,0.1896687);
   deltaY__6->SetBinError(5,0.04912867);
   deltaY__6->SetBinError(6,0.1714399);
   deltaY__6->SetMinimum(0);
   deltaY__6->SetMaximum(1.5);
   deltaY__6->SetEntries(35.02664);
   deltaY__6->SetStats(0);
   deltaY__6->SetLineWidth(2);
   deltaY__6->SetMarkerStyle(20);
   deltaY__6->GetXaxis()->SetTitle("|#Delta#it{y}|");
   deltaY__6->GetXaxis()->SetNdivisions(505);
   deltaY__6->GetXaxis()->SetLabelFont(132);
   deltaY__6->GetXaxis()->SetLabelOffset(0.01);
   deltaY__6->GetXaxis()->SetLabelSize(0.06);
   deltaY__6->GetXaxis()->SetTitleSize(0.072);
   deltaY__6->GetXaxis()->SetTitleOffset(0.95);
   deltaY__6->GetXaxis()->SetTitleFont(132);
   deltaY__6->GetYaxis()->SetTitle("d#it{#sigma}/d#it{y}/#it{#sigma}_{tot}");
   deltaY__6->GetYaxis()->SetLabelFont(132);
   deltaY__6->GetYaxis()->SetLabelOffset(0.01);
   deltaY__6->GetYaxis()->SetLabelSize(0.06);
   deltaY__6->GetYaxis()->SetTitleSize(0.072);
   deltaY__6->GetYaxis()->SetTitleOffset(1.05);
   deltaY__6->GetYaxis()->SetTitleFont(132);
   deltaY__6->GetZaxis()->SetLabelFont(132);
   deltaY__6->GetZaxis()->SetLabelSize(0.06);
   deltaY__6->GetZaxis()->SetTitleSize(0.072);
   deltaY__6->GetZaxis()->SetTitleOffset(1);
   deltaY__6->GetZaxis()->SetTitleFont(132);
   deltaY__6->Draw("sames");
   TLatex *   tex = new TLatex(0.65,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.722,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4e.C <==
void jpsi_pt_toy()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May 23 00:11:59 2023) by ROOT version 6.20/00
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *jpsi_pt__13 = new TH1F("jpsi_pt__13","",10,0,10);
   jpsi_pt__13->SetBinContent(1,0.2361775);
   jpsi_pt__13->SetBinContent(2,0.2187558);
   jpsi_pt__13->SetBinContent(3,0.1972819);
   jpsi_pt__13->SetBinContent(4,0.1744383);
   jpsi_pt__13->SetBinContent(5,0.04137714);
   jpsi_pt__13->SetBinContent(6,0.04794129);
   jpsi_pt__13->SetBinContent(7,0.04973542);
   jpsi_pt__13->SetBinContent(8,0.0294895);
   jpsi_pt__13->SetBinContent(9,-0.008827253);
   jpsi_pt__13->SetBinContent(10,0.01363046);
   jpsi_pt__13->SetBinError(1,0.09435303);
   jpsi_pt__13->SetBinError(2,0.07907028);
   jpsi_pt__13->SetBinError(3,0.06834006);
   jpsi_pt__13->SetBinError(4,0.06685713);
   jpsi_pt__13->SetBinError(5,0.04109467);
   jpsi_pt__13->SetBinError(6,0.02757246);
   jpsi_pt__13->SetBinError(7,0.02555674);
   jpsi_pt__13->SetBinError(8,0.03003553);
   jpsi_pt__13->SetBinError(9,0.005851724);
   jpsi_pt__13->SetBinError(10,0.01470779);
   jpsi_pt__13->SetMinimum(0);
   jpsi_pt__13->SetMaximum(0.4);
   jpsi_pt__13->SetEntries(35.02664);
   jpsi_pt__13->SetStats(0);
   jpsi_pt__13->SetLineWidth(2);
   jpsi_pt__13->SetMarkerStyle(20);
   jpsi_pt__13->GetXaxis()->SetTitle("#it{p}_{T}(#it{J/#kern[-0.3]{#psi}}) [GeV/#it{c}]");
   jpsi_pt__13->GetXaxis()->SetNdivisions(505);
   jpsi_pt__13->GetXaxis()->SetLabelFont(132);
   jpsi_pt__13->GetXaxis()->SetLabelOffset(0.01);
   jpsi_pt__13->GetXaxis()->SetLabelSize(0.06);
   jpsi_pt__13->GetXaxis()->SetTitleSize(0.072);
   jpsi_pt__13->GetXaxis()->SetTitleOffset(0.95);
   jpsi_pt__13->GetXaxis()->SetTitleFont(132);
   jpsi_pt__13->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   jpsi_pt__13->GetYaxis()->SetLabelFont(132);
   jpsi_pt__13->GetYaxis()->SetLabelOffset(0.01);
   jpsi_pt__13->GetYaxis()->SetLabelSize(0.06);
   jpsi_pt__13->GetYaxis()->SetTitleSize(0.072);
   jpsi_pt__13->GetYaxis()->SetTitleOffset(1.05);
   jpsi_pt__13->GetYaxis()->SetTitleFont(132);
   jpsi_pt__13->GetZaxis()->SetLabelFont(132);
   jpsi_pt__13->GetZaxis()->SetLabelSize(0.06);
   jpsi_pt__13->GetZaxis()->SetTitleSize(0.072);
   jpsi_pt__13->GetZaxis()->SetTitleOffset(1);
   jpsi_pt__13->GetZaxis()->SetTitleFont(132);
   jpsi_pt__13->Draw("");
   
   Double_t Graph0_fx13[17] = {
   0,
   0.3333333,
   1,
   1.666667,
   2.333333,
   3,
   3.666667,
   4.333333,
   5,
   5.666667,
   6.333333,
   7,
   7.666667,
   8.333333,
   9,
   9.666667,
   10};
   Double_t Graph0_fy13[17] = {
   0,
   0.1117185,
   0.1932634,
   0.2546779,
   0.2388758,
   0.2016577,
   0.1515072,
   0.1111901,
   0.07746169,
   0.0539167,
   0.03722608,
   0.02499698,
   0.01736003,
   0.01185931,
   0.008298626,
   0.005989858,
   0.004835474};
   TGraph *graph = new TGraph(17,Graph0_fx13,Graph0_fy13);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   TH1F *jpsi_pt__14 = new TH1F("jpsi_pt__14","",10,0,10);
   jpsi_pt__14->SetBinContent(1,0.2361775);
   jpsi_pt__14->SetBinContent(2,0.2187558);
   jpsi_pt__14->SetBinContent(3,0.1972819);
   jpsi_pt__14->SetBinContent(4,0.1744383);
   jpsi_pt__14->SetBinContent(5,0.04137714);
   jpsi_pt__14->SetBinContent(6,0.04794129);
   jpsi_pt__14->SetBinContent(7,0.04973542);
   jpsi_pt__14->SetBinContent(8,0.0294895);
   jpsi_pt__14->SetBinContent(9,-0.008827253);
   jpsi_pt__14->SetBinContent(10,0.01363046);
   jpsi_pt__14->SetBinError(1,0.09435303);
   jpsi_pt__14->SetBinError(2,0.07907028);
   jpsi_pt__14->SetBinError(3,0.06834006);
   jpsi_pt__14->SetBinError(4,0.06685713);
   jpsi_pt__14->SetBinError(5,0.04109467);
   jpsi_pt__14->SetBinError(6,0.02757246);
   jpsi_pt__14->SetBinError(7,0.02555674);
   jpsi_pt__14->SetBinError(8,0.03003553);
   jpsi_pt__14->SetBinError(9,0.005851724);
   jpsi_pt__14->SetBinError(10,0.01470779);
   jpsi_pt__14->SetMinimum(0);
   jpsi_pt__14->SetMaximum(0.4);
   jpsi_pt__14->SetEntries(35.02664);
   jpsi_pt__14->SetStats(0);
   jpsi_pt__14->SetLineWidth(2);
   jpsi_pt__14->SetMarkerStyle(20);
   jpsi_pt__14->GetXaxis()->SetTitle("#it{p}_{T}(#it{J/#kern[-0.3]{#psi}}) [GeV/#it{c}]");
   jpsi_pt__14->GetXaxis()->SetNdivisions(505);
   jpsi_pt__14->GetXaxis()->SetLabelFont(132);
   jpsi_pt__14->GetXaxis()->SetLabelOffset(0.01);
   jpsi_pt__14->GetXaxis()->SetLabelSize(0.06);
   jpsi_pt__14->GetXaxis()->SetTitleSize(0.072);
   jpsi_pt__14->GetXaxis()->SetTitleOffset(0.95);
   jpsi_pt__14->GetXaxis()->SetTitleFont(132);
   jpsi_pt__14->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   jpsi_pt__14->GetYaxis()->SetLabelFont(132);
   jpsi_pt__14->GetYaxis()->SetLabelOffset(0.01);
   jpsi_pt__14->GetYaxis()->SetLabelSize(0.06);
   jpsi_pt__14->GetYaxis()->SetTitleSize(0.072);
   jpsi_pt__14->GetYaxis()->SetTitleOffset(1.05);
   jpsi_pt__14->GetYaxis()->SetTitleFont(132);
   jpsi_pt__14->GetZaxis()->SetLabelFont(132);
   jpsi_pt__14->GetZaxis()->SetLabelSize(0.06);
   jpsi_pt__14->GetZaxis()->SetTitleSize(0.072);
   jpsi_pt__14->GetZaxis()->SetTitleOffset(1);
   jpsi_pt__14->GetZaxis()->SetTitleFont(132);
   jpsi_pt__14->Draw("sames");
   
   Double_t Graph1_fx14[12] = {
   0,
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10};
   Double_t Graph1_fy14[12] = {
   0,
   0.1394434,
   0.2556718,
   0.2259666,
   0.1552816,
   0.09645617,
   0.05713347,
   0.03299233,
   0.01899481,
   0.01122327,
   0.006836547,
   0.004643186};
   graph = new TGraph(12,Graph1_fx14,Graph1_fy14);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   Double_t Graph2_fx15[12] = {
   0,
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10};
   Double_t Graph2_fy15[12] = {
   0,
   0.1127251,
   0.2249491,
   0.2121019,
   0.1576052,
   0.1067837,
   0.0706668,
   0.04690849,
   0.03137921,
   0.0216092,
   0.01527126,
   0.01210228};
   graph = new TGraph(12,Graph2_fx15,Graph2_fy15);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c ");
   
   TH1F *jpsi_pt__15 = new TH1F("jpsi_pt__15","",10,0,10);
   jpsi_pt__15->SetBinContent(1,0.2361775);
   jpsi_pt__15->SetBinContent(2,0.2187558);
   jpsi_pt__15->SetBinContent(3,0.1972819);
   jpsi_pt__15->SetBinContent(4,0.1744383);
   jpsi_pt__15->SetBinContent(5,0.04137714);
   jpsi_pt__15->SetBinContent(6,0.04794129);
   jpsi_pt__15->SetBinContent(7,0.04973542);
   jpsi_pt__15->SetBinContent(8,0.0294895);
   jpsi_pt__15->SetBinContent(9,-0.008827253);
   jpsi_pt__15->SetBinContent(10,0.01363046);
   jpsi_pt__15->SetBinError(1,0.09435303);
   jpsi_pt__15->SetBinError(2,0.07907028);
   jpsi_pt__15->SetBinError(3,0.06834006);
   jpsi_pt__15->SetBinError(4,0.06685713);
   jpsi_pt__15->SetBinError(5,0.04109467);
   jpsi_pt__15->SetBinError(6,0.02757246);
   jpsi_pt__15->SetBinError(7,0.02555674);
   jpsi_pt__15->SetBinError(8,0.03003553);
   jpsi_pt__15->SetBinError(9,0.005851724);
   jpsi_pt__15->SetBinError(10,0.01470779);
   jpsi_pt__15->SetMinimum(0);
   jpsi_pt__15->SetMaximum(0.4);
   jpsi_pt__15->SetEntries(35.02664);
   jpsi_pt__15->SetStats(0);
   jpsi_pt__15->SetLineWidth(2);
   jpsi_pt__15->SetMarkerStyle(20);
   jpsi_pt__15->GetXaxis()->SetTitle("#it{p}_{T}(#it{J/#kern[-0.3]{#psi}}) [GeV/#it{c}]");
   jpsi_pt__15->GetXaxis()->SetNdivisions(505);
   jpsi_pt__15->GetXaxis()->SetLabelFont(132);
   jpsi_pt__15->GetXaxis()->SetLabelOffset(0.01);
   jpsi_pt__15->GetXaxis()->SetLabelSize(0.06);
   jpsi_pt__15->GetXaxis()->SetTitleSize(0.072);
   jpsi_pt__15->GetXaxis()->SetTitleOffset(0.95);
   jpsi_pt__15->GetXaxis()->SetTitleFont(132);
   jpsi_pt__15->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   jpsi_pt__15->GetYaxis()->SetLabelFont(132);
   jpsi_pt__15->GetYaxis()->SetLabelOffset(0.01);
   jpsi_pt__15->GetYaxis()->SetLabelSize(0.06);
   jpsi_pt__15->GetYaxis()->SetTitleSize(0.072);
   jpsi_pt__15->GetYaxis()->SetTitleOffset(1.05);
   jpsi_pt__15->GetYaxis()->SetTitleFont(132);
   jpsi_pt__15->GetZaxis()->SetLabelFont(132);
   jpsi_pt__15->GetZaxis()->SetLabelSize(0.06);
   jpsi_pt__15->GetZaxis()->SetTitleSize(0.072);
   jpsi_pt__15->GetZaxis()->SetTitleOffset(1);
   jpsi_pt__15->GetZaxis()->SetTitleFont(132);
   jpsi_pt__15->Draw("sames");
   TLatex *   tex = new TLatex(0.65,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.722,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4f.C <==
void upsilon_pt_toy()
{
//=========Macro generated from canvas: c1/
//=========  (Tue May 23 00:11:59 2023) by ROOT version 6.20/00
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.17);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[10] = {0, 1.5, 2.5, 4, 6, 8, 11, 14.5, 18.5, 24}; 
   
   TH1F *upsilon_pt__16 = new TH1F("upsilon_pt__16","",9, xAxis1);
   upsilon_pt__16->SetBinContent(1,0.03805777);
   upsilon_pt__16->SetBinContent(2,0.1040179);
   upsilon_pt__16->SetBinContent(3,0.2133798);
   upsilon_pt__16->SetBinContent(4,0.07187285);
   upsilon_pt__16->SetBinContent(5,0.0842895);
   upsilon_pt__16->SetBinContent(6,0.03953669);
   upsilon_pt__16->SetBinContent(7,0.006962734);
   upsilon_pt__16->SetBinContent(8,0.008826174);
   upsilon_pt__16->SetBinContent(9,0.005130309);
   upsilon_pt__16->SetBinContent(10,2.159166e-05);
   upsilon_pt__16->SetBinError(1,0.02800142);
   upsilon_pt__16->SetBinError(2,0.04979432);
   upsilon_pt__16->SetBinError(3,0.05932143);
   upsilon_pt__16->SetBinError(4,0.0325814);
   upsilon_pt__16->SetBinError(5,0.04613682);
   upsilon_pt__16->SetBinError(6,0.01570424);
   upsilon_pt__16->SetBinError(7,0.005356251);
   upsilon_pt__16->SetBinError(8,0.006010229);
   upsilon_pt__16->SetBinError(9,0.004005601);
   upsilon_pt__16->SetBinError(10,2.159166e-05);
   upsilon_pt__16->SetMinimum(0);
   upsilon_pt__16->SetMaximum(0.3);
   upsilon_pt__16->SetEntries(31.77295);
   upsilon_pt__16->SetStats(0);
   upsilon_pt__16->SetLineWidth(2);
   upsilon_pt__16->SetMarkerStyle(20);
   upsilon_pt__16->GetXaxis()->SetTitle("#it{p}_{T}(#it{#varUpsilon}(1#it{S})) [GeV/#it{c}]");
   upsilon_pt__16->GetXaxis()->SetNdivisions(505);
   upsilon_pt__16->GetXaxis()->SetLabelFont(132);
   upsilon_pt__16->GetXaxis()->SetLabelOffset(0.01);
   upsilon_pt__16->GetXaxis()->SetLabelSize(0.06);
   upsilon_pt__16->GetXaxis()->SetTitleSize(0.072);
   upsilon_pt__16->GetXaxis()->SetTitleOffset(0.95);
   upsilon_pt__16->GetXaxis()->SetTitleFont(132);
   upsilon_pt__16->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   upsilon_pt__16->GetYaxis()->SetLabelFont(132);
   upsilon_pt__16->GetYaxis()->SetLabelOffset(0.01);
   upsilon_pt__16->GetYaxis()->SetLabelSize(0.06);
   upsilon_pt__16->GetYaxis()->SetTitleSize(0.072);
   upsilon_pt__16->GetYaxis()->SetTitleOffset(1.05);
   upsilon_pt__16->GetYaxis()->SetTitleFont(132);
   upsilon_pt__16->GetZaxis()->SetLabelFont(132);
   upsilon_pt__16->GetZaxis()->SetLabelSize(0.06);
   upsilon_pt__16->GetZaxis()->SetTitleSize(0.072);
   upsilon_pt__16->GetZaxis()->SetTitleOffset(1);
   upsilon_pt__16->GetZaxis()->SetTitleFont(132);
   upsilon_pt__16->Draw("");
   
   Double_t Graph0_fx16[14] = {
   0,
   1,
   3,
   5,
   7,
   9,
   11,
   13,
   15,
   17,
   19,
   21,
   23,
   24};
   Double_t Graph0_fy16[14] = {
   0,
   0.07118538,
   0.1332254,
   0.1151638,
   0.07633131,
   0.04497364,
   0.02617377,
   0.01431177,
   0.008108531,
   0.004841145,
   0.002972806,
   0.001614298,
   0.001098193,
   0.000840141};
   TGraph *graph = new TGraph(14,Graph0_fx16,Graph0_fy16);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   Double_t xAxis2[10] = {0, 1.5, 2.5, 4, 6, 8, 11, 14.5, 18.5, 24}; 
   
   TH1F *upsilon_pt__17 = new TH1F("upsilon_pt__17","",9, xAxis2);
   upsilon_pt__17->SetBinContent(1,0.03805777);
   upsilon_pt__17->SetBinContent(2,0.1040179);
   upsilon_pt__17->SetBinContent(3,0.2133798);
   upsilon_pt__17->SetBinContent(4,0.07187285);
   upsilon_pt__17->SetBinContent(5,0.0842895);
   upsilon_pt__17->SetBinContent(6,0.03953669);
   upsilon_pt__17->SetBinContent(7,0.006962734);
   upsilon_pt__17->SetBinContent(8,0.008826174);
   upsilon_pt__17->SetBinContent(9,0.005130309);
   upsilon_pt__17->SetBinContent(10,2.159166e-05);
   upsilon_pt__17->SetBinError(1,0.02800142);
   upsilon_pt__17->SetBinError(2,0.04979432);
   upsilon_pt__17->SetBinError(3,0.05932143);
   upsilon_pt__17->SetBinError(4,0.0325814);
   upsilon_pt__17->SetBinError(5,0.04613682);
   upsilon_pt__17->SetBinError(6,0.01570424);
   upsilon_pt__17->SetBinError(7,0.005356251);
   upsilon_pt__17->SetBinError(8,0.006010229);
   upsilon_pt__17->SetBinError(9,0.004005601);
   upsilon_pt__17->SetBinError(10,2.159166e-05);
   upsilon_pt__17->SetMinimum(0);
   upsilon_pt__17->SetMaximum(0.3);
   upsilon_pt__17->SetEntries(31.77295);
   upsilon_pt__17->SetStats(0);
   upsilon_pt__17->SetLineWidth(2);
   upsilon_pt__17->SetMarkerStyle(20);
   upsilon_pt__17->GetXaxis()->SetTitle("#it{p}_{T}(#it{#varUpsilon}(1#it{S})) [GeV/#it{c}]");
   upsilon_pt__17->GetXaxis()->SetNdivisions(505);
   upsilon_pt__17->GetXaxis()->SetLabelFont(132);
   upsilon_pt__17->GetXaxis()->SetLabelOffset(0.01);
   upsilon_pt__17->GetXaxis()->SetLabelSize(0.06);
   upsilon_pt__17->GetXaxis()->SetTitleSize(0.072);
   upsilon_pt__17->GetXaxis()->SetTitleOffset(0.95);
   upsilon_pt__17->GetXaxis()->SetTitleFont(132);
   upsilon_pt__17->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   upsilon_pt__17->GetYaxis()->SetLabelFont(132);
   upsilon_pt__17->GetYaxis()->SetLabelOffset(0.01);
   upsilon_pt__17->GetYaxis()->SetLabelSize(0.06);
   upsilon_pt__17->GetYaxis()->SetTitleSize(0.072);
   upsilon_pt__17->GetYaxis()->SetTitleOffset(1.05);
   upsilon_pt__17->GetYaxis()->SetTitleFont(132);
   upsilon_pt__17->GetZaxis()->SetLabelFont(132);
   upsilon_pt__17->GetZaxis()->SetLabelSize(0.06);
   upsilon_pt__17->GetZaxis()->SetTitleSize(0.072);
   upsilon_pt__17->GetZaxis()->SetTitleOffset(1);
   upsilon_pt__17->GetZaxis()->SetTitleFont(132);
   upsilon_pt__17->Draw("sames");
   
   Double_t Graph1_fx17[26] = {
   0,
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24};
   Double_t Graph1_fy17[26] = {
   0,
   0.05757991,
   0.1144335,
   0.1379039,
   0.1360747,
   0.1206956,
   0.09989534,
   0.07992008,
   0.06219603,
   0.04707649,
   0.03550853,
   0.0274411,
   0.02059758,
   0.01498835,
   0.01118573,
   0.00861372,
   0.006273397,
   0.005108019,
   0.003901357,
   0.003079034,
   0.002429258,
   0.001569989,
   0.00143898,
   0.001090061,
   0.0009993509,
   0.0009539957};
   graph = new TGraph(26,Graph1_fx17,Graph1_fy17);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);

   ci = TColor::GetColor("#009900");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c");
   
   Double_t Graph2_fx18[26] = {
   0,
   0.5,
   1.5,
   2.5,
   3.5,
   4.5,
   5.5,
   6.5,
   7.5,
   8.5,
   9.5,
   10.5,
   11.5,
   12.5,
   13.5,
   14.5,
   15.5,
   16.5,
   17.5,
   18.5,
   19.5,
   20.5,
   21.5,
   22.5,
   23.5,
   24};
   Double_t Graph2_fy18[26] = {
   0,
   0.07106635,
   0.1515766,
   0.1635031,
   0.1426736,
   0.1138717,
   0.08773145,
   0.06683883,
   0.05022807,
   0.03742348,
   0.02799974,
   0.0213983,
   0.01610737,
   0.011894,
   0.009088378,
   0.006883982,
   0.005136109,
   0.004149403,
   0.003187012,
   0.00258495,
   0.002040458,
   0.001488725,
   0.001229715,
   0.001026478,
   0.0008722174,
   0.0007950871};
   graph = new TGraph(26,Graph2_fx18,Graph2_fy18);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->Draw("s c ");
   Double_t xAxis3[10] = {0, 1.5, 2.5, 4, 6, 8, 11, 14.5, 18.5, 24}; 
   
   TH1F *upsilon_pt__18 = new TH1F("upsilon_pt__18","",9, xAxis3);
   upsilon_pt__18->SetBinContent(1,0.03805777);
   upsilon_pt__18->SetBinContent(2,0.1040179);
   upsilon_pt__18->SetBinContent(3,0.2133798);
   upsilon_pt__18->SetBinContent(4,0.07187285);
   upsilon_pt__18->SetBinContent(5,0.0842895);
   upsilon_pt__18->SetBinContent(6,0.03953669);
   upsilon_pt__18->SetBinContent(7,0.006962734);
   upsilon_pt__18->SetBinContent(8,0.008826174);
   upsilon_pt__18->SetBinContent(9,0.005130309);
   upsilon_pt__18->SetBinContent(10,2.159166e-05);
   upsilon_pt__18->SetBinError(1,0.02800142);
   upsilon_pt__18->SetBinError(2,0.04979432);
   upsilon_pt__18->SetBinError(3,0.05932143);
   upsilon_pt__18->SetBinError(4,0.0325814);
   upsilon_pt__18->SetBinError(5,0.04613682);
   upsilon_pt__18->SetBinError(6,0.01570424);
   upsilon_pt__18->SetBinError(7,0.005356251);
   upsilon_pt__18->SetBinError(8,0.006010229);
   upsilon_pt__18->SetBinError(9,0.004005601);
   upsilon_pt__18->SetBinError(10,2.159166e-05);
   upsilon_pt__18->SetMinimum(0);
   upsilon_pt__18->SetMaximum(0.3);
   upsilon_pt__18->SetEntries(31.77295);
   upsilon_pt__18->SetStats(0);
   upsilon_pt__18->SetLineWidth(2);
   upsilon_pt__18->SetMarkerStyle(20);
   upsilon_pt__18->GetXaxis()->SetTitle("#it{p}_{T}(#it{#varUpsilon}(1#it{S})) [GeV/#it{c}]");
   upsilon_pt__18->GetXaxis()->SetNdivisions(505);
   upsilon_pt__18->GetXaxis()->SetLabelFont(132);
   upsilon_pt__18->GetXaxis()->SetLabelOffset(0.01);
   upsilon_pt__18->GetXaxis()->SetLabelSize(0.06);
   upsilon_pt__18->GetXaxis()->SetTitleSize(0.072);
   upsilon_pt__18->GetXaxis()->SetTitleOffset(0.95);
   upsilon_pt__18->GetXaxis()->SetTitleFont(132);
   upsilon_pt__18->GetYaxis()->SetTitle("d#it{#sigma}/d#it{p}_{T}/#it{#sigma}_{tot} [(GeV/#it{c})^{-1}]");
   upsilon_pt__18->GetYaxis()->SetLabelFont(132);
   upsilon_pt__18->GetYaxis()->SetLabelOffset(0.01);
   upsilon_pt__18->GetYaxis()->SetLabelSize(0.06);
   upsilon_pt__18->GetYaxis()->SetTitleSize(0.072);
   upsilon_pt__18->GetYaxis()->SetTitleOffset(1.05);
   upsilon_pt__18->GetYaxis()->SetTitleFont(132);
   upsilon_pt__18->GetZaxis()->SetLabelFont(132);
   upsilon_pt__18->GetZaxis()->SetLabelSize(0.06);
   upsilon_pt__18->GetZaxis()->SetTitleSize(0.072);
   upsilon_pt__18->GetZaxis()->SetTitleOffset(1);
   upsilon_pt__18->GetZaxis()->SetTitleFont(132);
   upsilon_pt__18->Draw("sames");
   TLatex *   tex = new TLatex(0.65,0.8,"LHCb 13 TeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.65,0.722,"#it{L}_{int} = 4.18 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

